Gaussian entanglement and quantum communication: geodesic optimization and multimode bounds

Loss and noise limit the use of light to distribute entanglement, transmit quantum information, and establish secret keys. Gaussian states have a compact description in terms of means and covariance matrices, but their entanglement still requires global optimization. We develop a framework for computing Gaussian-restricted versions of the relative entropy of entanglement and Rains entanglement. An integral representation reveals a convex geometry under matrix geometric means and reduces Gaussian Rains entanglement to relative entropy minimized over Gaussian states with positive partial transpose. We obtain unique optimal reference states and additivity for independent Gaussian input states. Our convex-majorization algorithm has an explicit geometric convergence rate, uniform in the faithful regularization parameter and valid for pure input states. Controlled numerical integration and approximate convex subproblem solutions give a bit-complexity bound that is polynomial in accuracy bits for each fixed rational input covariance matrix, with explicit dependence on covariance size. These calculations bound extractable entanglement and, through the relative entropy of entanglement, extractable secret key. Teleportation simulation, energy allocation, and a convex optimization of passive-basis loss cores give bounds on quantum and private communication under an input-energy constraint, allowing arbitrary two-way classically assisted protocols. Two- and three-mode examples compare the bounds with achievable rates, including matching pure-loss benchmarks. Finally, we separate the Gaussian-restricted quantities from their unrestricted counterparts and give a photon-number truncation method with controlled error for computing the latter.

==> anc/code/README.md <==
# Numerical implementation

`majorization_solver.py` implements the majorization iteration underlying the
paper's convergence and finite-precision theorems. Its only numerical
requirements are NumPy and SciPy. It solves the *full* PPT or separable
reference constraints, with a Newton log-barrier method for each ordinary
convex subproblem. There is no CVXPY requirement.

The inner error estimate comes from the convex supporting hyperplane and
barrier multipliers. With constraints A_l(x) positive definite, multipliers
S_l=t A_l(x)^{-1}, variable-domain diameter R, and stationarity residual r,
the exact-arithmetic bound is sum_l Tr(S_l A_l(x)) + R ||r||, plus twice the
uniform quadrature error. The returned value evaluates that expression in
floating point. Neither matrix positivity nor rounding is interval-certified.
The program therefore always reports `certified=False`, including when the
objective agrees closely with an analytic solution. A user needing a rigorous
certificate must verify feasibility, gradient, multiplier, and arithmetic
errors independently or replace the backend by a certified convex solver.

Tests supplied here:
- ten majorization steps for both PPT and separable formulations on a product
  thermal input, whose exact entanglement value is zero;
- eighteen steps on a mixed entangled symmetric input for both formulations;
- eighteen steps on a pure squeezed input for the PPT formulation;
- directional finite-difference checks of both gradient and Hessian;
- 130 matrix-factorization consistency cases and five three-mode preparation
  equivalences, including the singular q=0 endpoint.

Run the programs from this directory, or set PYTHONPATH to include it.
Generated results are written under ../data. The manuscript-generating script
finds gaussian_entanglement.tex one directory above data or, for the arXiv
ancillary layout, in the parent of the ancillary directory.

The old `gaussian_entanglement.py` local optimizer remains an exploratory
routine. It is not the new majorization implementation. The old regression
scripts and stored witnesses are retained to reproduce previously plotted
curves; new thermal-loss/predecessor data have separate names.


==> anc/code/boundary_and_geometry_checks.py <==
"""Additional boundary and covariance-geometry checks for the manuscript.

These sampled tests are not proofs, interval-certified matrix bounds, or
independent peer review. Run from the package root. Output is written to data/.
"""
from __future__ import annotations
import json
from pathlib import Path
import numpy as np
from scipy.linalg import expm, block_diag
from scipy.integrate import quad
from gaussian_entanglement import (
    omega, relative_entropy_nats, entropy_nats, symplectic_eigenvalues,
    partial_transpose_covariance, ppt_majorant,
)

ROOT = Path(__file__).resolve().parents[1]


def geometric_mean(a: np.ndarray, b: np.ndarray, s: float=.5) -> np.ndarray:
    """Symmetric positive-definite matrix geometric mean by Hermitian spectra."""
    av, au = np.linalg.eigh(a)
    root = (au * np.sqrt(av)) @ au.T
    ir = (au / np.sqrt(av)) @ au.T
    cv, cu = np.linalg.eigh(ir @ b @ ir)
    out = root @ (cu * cv**s) @ cu.T @ root
    return (out + out.T) / 2


def integral_value(v: np.ndarray, w: np.ndarray) -> float:
    om = omega(len(w)//2)
    c = v + 1j*om
    def integrand(t: float) -> float:
        return float(np.trace(c @ np.linalg.inv(w + 1j*t*om)).real / 2)
    val, err = quad(integrand, 0., 1., epsabs=2e-10, epsrel=2e-10, limit=150)
    return float(.5*np.linalg.slogdet(w)[1]-len(w)/2*np.log(2)-entropy_nats(v)+val)


def random_local(rng: np.random.Generator, modes: int) -> np.ndarray:
    d=2*modes
    h=rng.normal(size=(d,d)); h=(h+h.T)/8
    s=expm(omega(modes)@h)
    return s @ np.diag(np.repeat(1.2+rng.random(modes),2)) @ s.T


def main() -> None:
    # Finite boundary references with different vacuum factors.
    v=np.eye(4)
    w0=np.diag([1.,1.,2.,2.]); w1=np.diag([2.,2.,1.,1.])
    midpoint=geometric_mean(w0,w1)
    exact_endpoint=np.log(1.5)
    exact_midpoint=2*np.log((np.sqrt(2)+1)/2)
    errs=[abs(integral_value(v,w0)-exact_endpoint),
          abs(integral_value(v,w1)-exact_endpoint),
          abs(integral_value(v,midpoint)-exact_midpoint)]
    # Repeat after a nontrivial common symplectic congruence.
    h=np.array([[.2,.1,.15,0],[.1,-.1,0,.1],[.15,0,.3,.1],[0,.1,.1,-.2]])
    s=expm(omega(2)@h)
    errs.append(abs(integral_value(s@v@s.T,s@w0@s.T)-exact_endpoint))
    assert max(errs)<1e-8 and exact_endpoint>exact_midpoint
    # A support-violating boundary reference has a diverging thermal limit.
    divergent=[relative_entropy_nats(2*np.eye(2), k*np.eye(2))
               for k in [1.1,1.01,1.001,1.0001]]
    assert all(b>a for a,b in zip(divergent,divergent[1:]))
    rng=np.random.default_rng(77203)
    min_witness_slack=np.inf; min_physical=np.inf; min_ppt=np.inf
    max_offdiag=0.; min_chord_gap=np.inf
    count=100
    for _ in range(count):
        m=int(rng.integers(1,3));n=int(rng.integers(1,3));d=2*(m+n)
        witnesses=[]; ws=[]
        for j in range(2):
            base=block_diag(random_local(rng,m),random_local(rng,n))
            noise=rng.normal(size=(d,d))/5
            w=base+noise@noise.T
            witnesses.append(base);ws.append(w)
        x=geometric_mean(ws[0],ws[1],.37)
        witness=geometric_mean(witnesses[0],witnesses[1],.37)
        min_witness_slack=min(min_witness_slack,float(np.linalg.eigvalsh(x-witness)[0]))
        min_physical=min(min_physical,float(symplectic_eigenvalues(x)[0]-1))
        min_ppt=min(min_ppt,float(symplectic_eigenvalues(partial_transpose_covariance(x,m))[0]-1))
        vv=random_local(rng,m+n)
        gap=.63*relative_entropy_nats(vv,ws[0])+.37*relative_entropy_nats(vv,ws[1])-relative_entropy_nats(vv,x)
        min_chord_gap=min(min_chord_gap,gap)
        # Geometric parity symmetrization, in a two-block ordering.
        par=np.diag(np.r_[-np.ones(2*m),np.ones(2*n)])
        xx=geometric_mean(ws[0],par@ws[0]@par)
        max_offdiag=max(max_offdiag,float(np.linalg.norm(xx[:2*m,2*m:])))
    assert min_witness_slack>-1e-8 and min_physical>-1e-8 and min_ppt>-1e-8
    assert min_chord_gap>0 and max_offdiag<1e-8
    out={"boundary_max_absolute_error_nats":max(errs),
         "boundary_strict_chord_gap_nats":float(exact_endpoint-exact_midpoint),
         "support_violating_regularization_values_nats":divergent,
         "random_feasible_geodesics":count,
         "minimum_separability_witness_slack":min_witness_slack,
         "minimum_physical_symplectic_margin":min_physical,
         "minimum_PPT_symplectic_margin":min_ppt,
         "minimum_strict_chord_gap_nats":min_chord_gap,
         "maximum_parity_midpoint_offdiagonal_norm":max_offdiag}
    (ROOT/"data"/"boundary_and_geometry_checks.json").write_text(json.dumps(out,indent=2)+"\n")
    print(json.dumps(out,indent=2))

if __name__=="__main__":
    main()


==> anc/code/check_new_results.py <==
"""Independent numerical consistency checks; not formal proof verification."""
from pathlib import Path
import json,numpy as np
from scipy.linalg import block_diag
from new_core_bounds import scalar_predecessor,three_preparation,greatest_loss_core,passive_bound
from operational_bounds import omega,three_mode_state,choi_covariance,sector_f
from majorization_solver import MajorizationSolver
rng=np.random.default_rng(1706);worst=0.;errs=[];count=0
for n in (1,2,3):
 for _ in range(30):
  k=rng.normal(size=n);k*=rng.uniform(.1,.98)/np.linalg.norm(k)
  A=rng.normal(size=(n,n));Q=.01*np.eye(n)+.12*A@A.T
  z=scalar_predecessor(k,Q);a,b=z['a'],z['b']
  Y=np.eye(n)-np.outer(k,k)+2*Q; X=np.kron(k[:,None],np.eye(2))
  CP=np.kron(Y-b*np.outer(k,k),np.eye(2))+1j*(omega(n)-a*X@omega(1)@X.T)
  worst=min(worst,np.linalg.eigvalsh(CP).min());assert np.linalg.eigvalsh(CP).min()>-1e-9
  for s in (.2,.6,.9):
   # Convex segment from the identity core to the extreme predecessor.
   aa=1+s*(a-1);bb=s*b
   assert b-bb>=abs(a-aa)-1e-10
  count+=1
for q in (0.,.01,.07,.12,.22):
 k,Q=three_preparation(q);Y=np.eye(2)-np.outer(k,k)+2*Q
 V=choi_covariance(k[:,None],Y,[1.]);er=np.max(abs(V-three_mode_state(q)))
 errs.append(er);assert er<1e-12
 z=scalar_predecessor(k,Q);a,b=z['a'],z['b'];X=np.kron(k[:,None],np.eye(2))
 CP=np.kron(Y-b*np.outer(k,k),np.eye(2))+1j*(omega(2)-a*X@omega(1)@X.T)
 assert np.linalg.eigvalsh(CP).min()>-1e-9
for m in (2,3):
 for _ in range(20):
  O,_=np.linalg.qr(rng.normal(size=(m,m)))
  K=O@np.diag(rng.uniform(.2,.9,m));A=rng.normal(size=(m,m));Q=.03*A@A.T+.01*np.eye(m)
  Y=np.eye(m)-K@K.T+2*Q;L=greatest_loss_core(K,Y)
  assert np.linalg.eigvalsh(L).min()>=1-1e-10
  residue=Y+np.eye(m)+K@K.T-2*K@L@K.T
  assert np.linalg.norm(residue)<1e-10
  count+=1
V=np.diag([1.8,1.8,2.2,2.2]);solver=MajorizationSolver(V,1,kind='sep',kappa=1.1,M=6)
x=solver.x;P=np.eye(4);direction=rng.normal(size=len(x));direction/=np.linalg.norm(direction)
h=1e-5
val,g,H=solver.barrier(x,P,.1)
grad_fd=(solver.barrier(x+h*direction,P,.1,False)[0]-solver.barrier(x-h*direction,P,.1,False)[0])/(2*h)
H_fd=(solver.barrier(x+h*direction,P,.1,False)[1]-solver.barrier(x-h*direction,P,.1,False)[1])/(2*h)
assert abs(grad_fd-g@direction)<1e-6
assert np.linalg.norm(H_fd-H@direction)<1e-6
out=dict(channel_matrix_cases=count,minimum_cp_eigenvalue=float(worst),preparation_covariance_max_error=float(max(errs)),
 gradient_directional_error=float(abs(grad_fd-g@direction)),hessian_directional_error=float(np.linalg.norm(H_fd-H@direction)))
p=Path(__file__).resolve().parents[1]/'data/new_results_checks.json';p.write_text(json.dumps(out,indent=2));print(out)


==> anc/code/check_solver_examples.py <==
from pathlib import Path
import json
from gaussian_entanglement import squeezed_thermal_covariance,symmetric_gaussian_entanglement
from majorization_solver import MajorizationSolver
out=[]
for v,kind in [(1.2,'ppt'),(1.2,'sep'),(1.,'ppt')]:
 V=squeezed_thermal_covariance(v,.3)
 result=MajorizationSolver(V,1,kind=kind,kappa=1.02,M=8,quadrature_order=14).solve(iterations=18,inner_tolerance=1e-5)
 exact=symmetric_gaussian_entanglement(v,.3)
 print(v,kind,exact,result.history[-1],flush=True)
 out.append({'v':v,'kind':kind,'exact_scalar':str(exact),'history':result.history,'reference':result.reference.tolist(),'certified':False})
(Path(__file__).resolve().parents[1]/'data/solver_entangled_tests.json').write_text(json.dumps(out,indent=2))


==> anc/code/faithful_gap_check.py <==
"""Interval-arithmetic check of a strict faithful Gaussian/non-Gaussian gap.
Optional dependency: mpmath. No numerical optimization is used for the bound.
"""
import json
from mpmath import iv
iv.dps=40
one=iv.mpf(1)
v=iv.mpf(101)/100
r=iv.mpf(3)/10
x=iv.mpf(27)/40
u=v*iv.exp(-2*r)
w=v*iv.exp(2*r)
def g(t):return (t+1)*iv.ln(t+1)-t*iv.ln(t)
coeff=[u/(2*k+1)+w/(2*k-1)-one/k for k in range(1,4)]
p=u-2*g((v-1)/2)-iv.ln(4)-iv.ln(x)+sum(c*x**k for k,c in enumerate(coeff,1))
dp=-one/x+sum(k*c*x**(k-1) for k,c in enumerate(coeff,1))
assert dp.a>0
lower=(p-x*dp)/iv.ln(2)
occupation=((iv.exp(r)-iv.exp(-r))/2)**2
upper=g(occupation)/iv.ln(2)
assert lower.a>upper.b
result={'Gaussian_REE_and_Rains_lower_bound_bits':str(lower),
        'unrestricted_REE_and_Rains_upper_bound_bits':str(upper),
        'strict_gap_lower_bound_bits':str(lower-upper)}
print(json.dumps(result,indent=2))
with open('faithful_gap_intervals.json','w') as f:json.dump(result,f,indent=2)


==> anc/code/gaussian_entanglement.py <==
"""Gaussian relative-entropy and Rains calculations, in finite phase space.

Convention: r=(q1,p1,...), [r_j,r_k]=i Omega_jk, V_jk=<{r_j-d_j,r_k-d_k}>.
The vacuum covariance is I. All quantities with suffix _nats use natural logs.

The scalar symmetric squeezed-thermal solver uses a strictly convex one-variable
objective, after the symmetry reduction of X.-y. Chen, PRA 71, 062320 (2005).
The general PPT solver is LOCAL, returns a feasible upper bound, and does not
certify global optimality. The manuscript proves separate globally convergent algorithms; they are not implemented here.
Requires NumPy and SciPy. Run this file directly for self-tests and examples.
"""
from __future__ import annotations
from dataclasses import dataclass
from typing import Optional
import numpy as np
from numpy.typing import ArrayLike, NDArray
from scipy.linalg import expm
from scipy.optimize import brentq, minimize

FloatMatrix = NDArray[np.float64]
LN2 = float(np.log(2.0))


def omega(n: int) -> FloatMatrix:
    if not isinstance(n, (int, np.integer)) or n < 1:
        raise ValueError("n must be a positive integer")
    return np.kron(np.eye(n), np.array([[0., 1.], [-1., 0.]]))


def _matrix(a: ArrayLike) -> FloatMatrix:
    a = np.asarray(a)
    if np.iscomplexobj(a) and np.max(np.abs(a.imag)) > 1e-10:
        raise ValueError("Covariances must be real")
    a = np.asarray(a.real, dtype=float)
    if a.ndim != 2 or a.shape[0] != a.shape[1] or a.shape[0] % 2:
        raise ValueError("Expected an even-dimensional square matrix")
    if not np.all(np.isfinite(a)):
        raise ValueError("Nonfinite matrix entries")
    if not np.allclose(a, a.T, atol=1e-10, rtol=1e-10):
        raise ValueError("Matrix must be symmetric")
    return (a+a.T)/2


def _spectral_data(a: ArrayLike):
    a = _matrix(a)
    w, u = np.linalg.eigh(a)
    if w[0] <= 0:
        raise ValueError("Matrix must be strictly positive definite")
    root = (u*np.sqrt(w))@u.T
    invroot = (u/np.sqrt(w))@u.T
    vals, q = np.linalg.eigh(1j*root@omega(len(a)//2)@root)
    return a, root, invroot, vals, q


def symplectic_eigenvalues(a: ArrayLike) -> NDArray[np.float64]:
    """Positive symplectic eigenvalues, in increasing order."""
    a, _, _, vals, _ = _spectral_data(a)
    return np.asarray(vals[len(a)//2:], dtype=float)


def validate_covariance(v: ArrayLike, *, faithful: bool = False) -> FloatMatrix:
    v = _matrix(v)
    nu = symplectic_eigenvalues(v)
    if nu[0] < 1-1e-8:
        raise ValueError(f"Unphysical covariance: minimum symplectic eigenvalue {nu[0]}")
    if faithful and nu[0] <= 1+1e-12:
        raise ValueError("Reference covariance must be numerically faithful; add small noise")
    return v


def bosonic_entropy_nats(occupation: ArrayLike) -> float:
    x = np.asarray(occupation, dtype=float)
    if np.any(x < -1e-8):
        raise ValueError("Negative occupation number")
    x = np.maximum(x, 0.)
    second = np.zeros_like(x)
    np.multiply(x, np.log(np.maximum(x, np.finfo(float).tiny)), out=second, where=x>0)
    return float(np.sum((x+1)*np.log1p(x)-second))


def entropy_nats(v: ArrayLike) -> float:
    v = validate_covariance(v)
    return bosonic_entropy_nats((symplectic_eigenvalues(v)-1)/2)


def gibbs_matrix(w: ArrayLike) -> FloatMatrix:
    """H such that sigma_W=exp(-r^T H r/2)/Z, using a Hermitian eigensystem."""
    w = validate_covariance(w, faithful=True)
    _, _, invroot, vals, q = _spectral_data(w)
    nu = np.abs(vals)
    factors = nu*np.log1p(2/(nu-1))
    h = np.real(invroot@(q*factors)@q.conj().T@invroot)
    return (h+h.T)/2


def covariance_from_gibbs(h: ArrayLike) -> FloatMatrix:
    """Covariance of a strictly positive quadratic Gibbs Hamiltonian."""
    _, _, invroot, vals, q = _spectral_data(h)
    vals = np.abs(vals)
    factors = vals/np.tanh(vals/2)
    w = np.real(invroot@(q*factors)@q.conj().T@invroot)
    return (w+w.T)/2


def log_partition(w: ArrayLike) -> float:
    w = validate_covariance(w, faithful=True)
    nu = symplectic_eigenvalues(w)
    return float(np.sum(.5*(np.log(nu-1)+np.log(nu+1))-LN2))


def relative_entropy_nats(v: ArrayLike, w: ArrayLike,
                          mean_difference: Optional[ArrayLike] = None) -> float:
    """D(rho_V || sigma_W); W must be faithful. V may be pure."""
    v, w = validate_covariance(v), validate_covariance(w, faithful=True)
    if v.shape != w.shape:
        raise ValueError("V and W must have the same shape")
    h = gibbs_matrix(w)
    value = -entropy_nats(v)+log_partition(w)+float(np.trace(v@h))/4
    if mean_difference is not None:
        d = np.asarray(mean_difference, dtype=float)
        if d.shape != (len(v),):
            raise ValueError("Incorrect mean-vector dimension")
        value += float(d@h@d)/2
    if -1e-9 < value < 0:
        value = 0.
    if value < -1e-9:
        raise ArithmeticError("Negative relative entropy: numerical conditioning failure")
    return float(value)


def partial_transpose_covariance(w: ArrayLike, modes_a: int) -> FloatMatrix:
    w = _matrix(w)
    n = len(w)//2
    if not 1 <= modes_a < n:
        raise ValueError("Both parties must have at least one mode")
    signs = np.ones(2*n)
    signs[2*modes_a+1::2] = -1
    return w*signs[:, None]*signs[None, :]


def log_negativity_nats(w: ArrayLike, modes_a: int) -> float:
    w = validate_covariance(w)
    nu = symplectic_eigenvalues(partial_transpose_covariance(w, modes_a))
    return float(np.sum(np.maximum(0., -np.log(nu))))


def ppt_majorant(w: ArrayLike, modes_a: int) -> FloatMatrix:
    """Raise every sub-vacuum PT symplectic eigenvalue to 1.

    Returns W_plus >= W, with both W_plus and its partial transpose physical.
    In exact arithmetic,
       (log det W_plus - log det W)/2 = logarithmic_negativity(W).
    This is NOT claimed to be the optimal Gaussian PPT reference for a target V.
    """
    w = validate_covariance(w)
    c = partial_transpose_covariance(w, modes_a)
    _, root, _, vals, q = _spectral_data(c)
    factors = np.maximum(1., 1/np.abs(vals))
    cp = np.real(root@(q*factors)@q.conj().T@root)
    wp = partial_transpose_covariance((cp+cp.T)/2, modes_a)
    return (wp+wp.T)/2


def squeezed_thermal_covariance(v: float, r: float) -> FloatMatrix:
    """Symmetric two-mode squeezed thermal state; v>=1, squeezing r>=0."""
    if not np.isfinite(v+r) or v < 1 or r < 0:
        raise ValueError("Require finite v>=1 and r>=0")
    a, c = v*np.cosh(2*r), v*np.sinh(2*r)
    z = np.diag([1., -1.])
    return np.block([[a*np.eye(2), c*z], [c*z, a*np.eye(2)]])


@dataclass
class SymmetricResult:
    value_nats: float
    inverse_symplectic_eigenvalue: Optional[float]
    reference_covariance: FloatMatrix
    @property
    def value_bits(self) -> float:
        return self.value_nats/LN2


def symmetric_gaussian_entanglement(v: float, r: float) -> SymmetricResult:
    """Exact scalar reduction of E_R^G and, by the proved reduction, R_G.

    Uses the established symmetric-state Gaussian REE reduction, not a claim
    that Gaussian references optimize unrestricted REE or Rains entanglement.
    Floating-point root-finding is not interval-arithmetic certification.
    """
    source = squeezed_thermal_covariance(v, r)
    u, w = v*np.exp(-2*r), v*np.exp(2*r)
    if u >= 1:
        return SymmetricResult(0., None, source)
    source_entropy = 2*bosonic_entropy_nats((v-1)/2)

    def derivative(t: float) -> float:
        if t < .01:
            k = np.arange(1, 12, dtype=float)
            ck = u/(2*k+1)+w/(2*k-1)-1/k
            return float(-2/t+np.sum(2*k*ck*t**(2*k-1)))
        return float(((u-2)/t+w*t)/(1-t*t)+(w-u/(t*t))*np.arctanh(t))

    lo, hi = 1e-14, 1-1e-14
    if derivative(lo) >= 0 or derivative(hi) <= 0:
        raise ArithmeticError("Root too close to an endpoint for double precision")
    t = float(brentq(derivative, lo, hi, xtol=5e-15, rtol=1e-14))
    val = (np.log1p(-t*t)-np.log(4.)-2*np.log(t)
           +(u/t+w*t)*np.arctanh(t)-source_entropy)
    b2 = 1/(t*t)
    aa, cc = (b2+1)/2, (b2-1)/2
    z = np.diag([1., -1.])
    reference = np.block([[aa*np.eye(2), cc*z], [cc*z, aa*np.eye(2)]])
    return SymmetricResult(float(val), t, reference)


@dataclass
class LocalPPTResult:
    upper_bound_nats: float
    reference_covariance: FloatMatrix
    successful_terminations: int
    starts: int
    global_optimality_certified: bool = False
    @property
    def upper_bound_bits(self) -> float:
        return self.upper_bound_nats/LN2


def local_gaussian_ppt_upper_bound(v: ArrayLike, modes_a: int,
                                   starts: int = 5, seed: int = 123,
                                   maxiter: int = 1000) -> LocalPPTResult:
    """Multistart local optimization, NOT a globally certified solver.

    General bipartitions: upper bound on R_G=Gaussian PPT relative entropy.
    For one-mode-versus-many-mode: also upper bound on Gaussian REE.
    For a general many-versus-many bipartition this does NOT compute Gaussian
    separable REE; PPT references can be entangled.
    """
    v = validate_covariance(v)
    d, n = len(v), len(v)//2
    if starts < 1:
        raise ValueError("starts must be positive")
    partial_transpose_covariance(v, modes_a)  # validate bipartition
    rng = np.random.default_rng(seed)
    rows, cols = np.tril_indices(d)
    diagonal = rows == cols
    signs = np.ones(d); signs[2*modes_a+1::2] = -1
    ompt = omega(n)*signs[:, None]*signs[None, :]
    sv = entropy_nats(v)

    def unpack(z):
        ell = np.zeros((d,d)); vals = z.copy()
        vals[diagonal] = np.exp(vals[diagonal])
        ell[rows, cols] = vals
        return ell, ell@ell.T

    def pack(h):
        ell = np.linalg.cholesky(h); z = ell[rows, cols].copy()
        z[diagonal] = np.log(z[diagonal])
        return z

    def objective(z):
        ell, h = unpack(z)
        w = covariance_from_gibbs(h)
        nu = symplectic_eigenvalues(h)
        lz = -np.sum(nu/2+np.log(-np.expm1(-nu)))
        value = float(np.trace(v@h)/4+lz-sv)
        grad_h = (v-w)/4
        grad_l = 2*grad_h@ell
        grad = grad_l[rows, cols]
        grad[diagonal] *= np.diag(ell)
        return value, grad

    def constraints(z):
        _, h = unpack(z)
        w = covariance_from_gibbs(h)
        return np.linalg.eigvalsh(w+1j*ompt)-1e-9

    base = ppt_majorant(v+.2*np.eye(d), modes_a)+1e-7*np.eye(d)
    best_w = base.copy(); best_val = relative_entropy_nats(v, base)
    successes = 0
    bounds = [(-12.,4.) if x else (-50.,50.) for x in diagonal]
    for j in range(starts):
        if j == 0:
            initial_w = base
        else:
            a = rng.normal(size=(d,d)); a = (a+a.T)/2
            s = expm(omega(n)@a/4)
            random_w = s@np.diag(np.repeat(1+np.exp(rng.normal(size=n)),2))@s.T
            initial_w = ppt_majorant(.6*base+.4*random_w, modes_a)+.05*np.eye(d)
        z0 = pack(gibbs_matrix(initial_w))
        out = minimize(objective, z0, jac=True, method='SLSQP', bounds=bounds,
                       constraints={'type':'ineq','fun':constraints},
                       options={'maxiter':maxiter,'ftol':1e-11,'disp':False})
        successes += int(out.success)
        _, h = unpack(out.x)
        w = covariance_from_gibbs(h)
        # Explicit feasible replacement, even if the optimizer stopped early.
        w = ppt_majorant(w+1e-8*np.eye(d), modes_a)+1e-9*np.eye(d)
        value = relative_entropy_nats(v,w)
        if value < best_val:
            best_val, best_w = value, w
    return LocalPPTResult(best_val,best_w,successes,starts)


def covariance_search_bound(v: ArrayLike, feasible_upper_bound_nats: float) -> float:
    """M such that every Gaussian reference with D<=B has I/M <= W <= M I.

    Derived by heterodyne data processing. B must be a valid finite feasible
    upper bound. Useful for a globally convergent phase-space search.
    """
    v = validate_covariance(v)
    b = float(feasible_upper_bound_nats)
    if not np.isfinite(b) or b < 0:
        raise ValueError("B must be finite and nonnegative")
    if b == 0:
        aplus = 1.
    else:
        # Solve in log(a), avoiding exponential overflow at large B.
        f = lambda z: np.exp(-z)-1+z-2*b
        zplus = brentq(f, 0., 2*b+1.)
        if zplus > 690:
            raise ArithmeticError("Search bound too large for double precision")
        aplus = np.exp(zplus)
    return float(aplus*np.linalg.eigvalsh(v+np.eye(len(v)))[-1]-1)


def scaling_regularization_error_nats(modes: int, kappa: float) -> float:
    """Bound N ln(kappa) for the scaled uncertainty restriction nu_j(W)>=kappa."""
    if not isinstance(modes, (int, np.integer)) or modes < 1:
        raise ValueError("modes must be a positive integer")
    if not np.isfinite(kappa) or kappa < 1:
        raise ValueError("kappa must be finite and at least one")
    return float(modes*np.log(kappa))


def _self_test() -> None:
    thermal = np.diag([2.,2.,3.,3.])
    assert relative_entropy_nats(thermal,thermal) < 1e-10
    assert log_negativity_nats(thermal,1) < 1e-10
    assert np.allclose(covariance_from_gibbs(gibbs_matrix(thermal)), thermal)
    rng = np.random.default_rng(9)
    npt_count = 0
    smallest_improvement = np.inf
    for _ in range(200):
        n = int(rng.integers(2,5)); na = int(rng.integers(1,n)); d=2*n
        samples=[]
        for __ in range(2):
            a=rng.normal(size=(d,d));a=(a+a.T)/2
            s=expm(omega(n)@a/3)
            samples.append(s@np.diag(np.repeat(1+np.exp(rng.normal(size=n)),2))@s.T)
        w,v=samples
        wp=ppt_majorant(w,na)
        en=log_negativity_nats(w,na)
        assert np.linalg.eigvalsh(wp-w)[0]>-1e-8
        assert symplectic_eigenvalues(partial_transpose_covariance(wp,na))[0]>1-1e-8
        volume=(np.linalg.slogdet(wp)[1]-np.linalg.slogdet(w)[1])/2
        assert abs(volume-en)<1e-8
        gap=relative_entropy_nats(v,w)+en-relative_entropy_nats(v,wp)
        assert gap>-1e-8
        if en>1e-8:
            npt_count+=1;smallest_improvement=min(smallest_improvement,gap)
    print(f"Self-tests passed: 200 random cases, {npt_count} NPT references.")
    print(f"Smallest improvement among NPT references: {smallest_improvement:.9g} nats")
    print("v,r,Gaussian_REE_and_Gaussian_Rains_bits,b")
    for v,r in [(1.,.3),(1.,.5),(1.,1.),(1.01,.3),(1.5,1.),(2.,1.)]:
        result=symmetric_gaussian_entanglement(v,r)
        check=relative_entropy_nats(squeezed_thermal_covariance(v,r),result.reference_covariance)
        assert abs(check-result.value_nats)<1e-9
        print(f"{v},{r},{result.value_bits:.12f},{1/result.inverse_symplectic_eigenvalue:.12f}")

if __name__ == '__main__':
    _self_test()


def photon_cutoff_error_nats(q: float, modes_a: int, modes_b: int,
                             energy_a: float, energy_b: float) -> float:
    """Rigorous analytic truncation bound evaluated in floating point.

    q is the probability of failure of the joint local photon cutoff.
    For E equal to unrestricted REE or Rains, the theorem in the manuscript gives
       p E(rho_success) <= E(rho) <= p E(rho_success)+this_bound,
    where p=1-q. The energies are total mean photon numbers, not per mode.
    This routine does NOT construct or optimize the truncated density matrix.
    """
    if not (0 <= q <= 1) or modes_a < 1 or modes_b < 1:
        raise ValueError("Require 0<=q<=1 and positive mode counts")
    if min(energy_a, energy_b) < 0 or not np.isfinite(energy_a+energy_b):
        raise ValueError("Energies must be finite and nonnegative")
    if q == 0:
        return 0.
    binary = -q*np.log(q)
    if q < 1:
        binary -= (1-q)*np.log1p(-q)
    tail_a = q*modes_a*bosonic_entropy_nats(energy_a/(q*modes_a))
    tail_b = q*modes_b*bosonic_entropy_nats(energy_b/(q*modes_b))
    return float(binary+q*np.log(3.)+min(tail_a, tail_b))


==> anc/code/generate_operational_data.py <==
"""Regenerate the operational figures and all numerical witnesses.
Run from code/. JSON retains witnesses; CSV retains plotted values.
Floating-point solver convergence is not a formal global certificate.
"""
from pathlib import Path
import json,time,csv
import numpy as np
from operational_bounds import *
ROOT=Path(__file__).resolve().parents[1]; DATA=ROOT/'data'
def save(name,cols,rows):
    with (DATA/(name+'.csv')).open('w') as f:
        w=csv.writer(f); w.writerow(cols); w.writerows(rows)
def plain(o):
    if isinstance(o,np.ndarray):return o.tolist()
    if isinstance(o,(np.floating,np.integer)):return o.item()
    if isinstance(o,dict):return {k:plain(v) for k,v in o.items()}
    if isinstance(o,(list,tuple)):return [plain(v) for v in o]
    return o

def run():
    start=time.time(); witnesses={}; summary={}; rows=[]; ref=None
    for eta in np.linspace(.025,.975,39):
        v=pure_loss_state(float(eta)); up=gaussian_phase_upper(v,1,ref); ref=up.reference
        rows.append([eta,up.bits,float(loss_c(eta,1.))])
        witnesses[f'loss_state_{eta:.6f}']={'V':v,'W':ref,'diagnostics':up.__dict__}
    save('operational_two_mode',['eta','gaussian_upper','exact_distillation_and_key'],rows)
    print('two-mode states done',flush=True)
    rows=[]; ref=None
    for noise in np.linspace(0,.22,29):
        v=three_mode_state(float(noise)); up=gaussian_phase_upper(v,1,ref); ref=up.reference
        hh=hashing(v,1); key,kmeta=gaussian_cq_key(v,1); ng,ngmeta=three_mode_qubit_lower(v)
        dl=max(hh,ng); kl=max(key,dl)
        if kl>up.bits+1e-6:raise AssertionError(('state lower exceeds upper',noise,kl,up.bits))
        rows.append([noise,up.bits,hh,ng,dl,kl])
        witnesses[f'three_state_{noise:.6f}']={'V':v,'W':ref,'upper_diagnostics':up.__dict__,'key':kmeta,'nonGaussian':ngmeta}
    save('operational_three_mode',['noise','gaussian_upper','hashing','heralded_recurrence','entanglement_lower','key_lower'],rows)
    print('three-mode states done',flush=True)
    for m,etas in [(2,np.array([.72,.31])),(3,np.array([.83,.57,.24]))]:
        rows=[]
        for e in np.r_[0.,np.geomspace(.025,15.,45)]:
            exact,alloc=allocate_loss(etas,float(e)); plob=float(np.sum(-np.log2(1-etas)))
            def sq(x):return float(np.sum(g((1+etas)*x/2)-g((1-etas)*x/2)))
            if e>0:
                res=minimize(lambda x:-sq(x),np.full(m,e/m),method='SLSQP',bounds=[(0,e)]*m,
                    constraints=[{'type':'eq','fun':lambda x:x.sum()-e}],options={'ftol':1e-11})
                old=min(plob,sq(res.x))
            else:old=0.
            rows.append([e,exact,old,plob,*alloc])
        save(f'pure_loss_channel_{m}',['energy','exact_capacity','earlier_upper','PLOB']+[f'energy_{j+1}' for j in range(m)],rows)
    print('pure-loss channels done',flush=True)
    models=[(2,np.array([.68,.34]),np.array([[.035,.018],[.018,.065]])),
      (3,np.array([.78,.53,.27]),np.array([[.040,.014,.006],[.014,.065,.020],[.006,.020,.045]]))]
    for m,tau,q in models:
        k=np.diag(np.sqrt(tau)); y=np.eye(m)-np.diag(tau)+2*q; candidates=[]
        for mu in (20.,50.,120.):
            resource,cp,err=exact_resource(tau,q,mu); up=gaussian_phase_upper(resource,m)
            candidates.append({'mu':mu,'upper':up.bits,'resource':resource,'reference':up.reference,
                 'adjusted_channel_CP':cp,'simulation_error':err,'diagnostics':up.__dict__})
        ubest=min(candidates,key=lambda r:r['upper']); ug=ubest['upper']
        print('resource',m,'cost',ug,flush=True)
        pts=[]; hybridrecs=[]
        for t,qj in zip(tau,np.diag(q)):
            pp,rr=hybrid_points(float(t),float(qj)); pts.append(pp); hybridrecs.append(rr)
        witnesses[f'channel_{m}_resources']=candidates
        witnesses[f'channel_{m}_hybrid_points']={'points':pts,'protocols':hybridrecs}
        rows=[]; coreinit=None; noisyinit=None; details=[]
        energies=np.unique(np.r_[0.,np.geomspace(.025,30.,27),.5,1.,2.,5.,10.,20.])
        for e in energies:
            core=loss_core_bound(tau,q,float(e),coreinit); coreinit=core['lambda']
            noisy=noisy_core_bound(tau,q,float(e),noisyinit); noisyinit=noisy['core_noise'] if e>0 else None
            sec=min(core['upper'],noisy['upper']); upper=min(sec,ug)
            hh,alloc=channel_hash(tau,q,float(e)); ng=hybrid_multimode_lower(pts,float(e)); dl=max(hh,ng)
            key=hh; kmeta={'rate':hh,'side':'hash'}
            if e>0:
                for x in [alloc,np.full(m,e/m)]:
                    kr,meta=gaussian_cq_key(choi_covariance(k,y,x),m)
                    if kr>key:key=kr; kmeta={**meta,'allocation':x}
            kl=max(key,dl)
            if kl>upper+3e-5:raise AssertionError(('channel lower exceeds upper',m,e,kl,upper))
            rows.append([e,core['upper'],noisy['upper'],ug,upper,hh,ng,dl,kl])
            details.append({'energy':float(e),'loss_core':core,'noisy_core':noisy,'hash_allocation':alloc,'key':kmeta})
        save(f'noisy_channel_{m}',['energy','loss_core_upper','noisy_core_upper','Gaussian_resource_upper','combined_upper',
             'hashing','hybrid_recurrence','entanglement_lower','key_lower'],rows)
        witnesses[f'channel_{m}_details']=details
        summary[f'channel_{m}']={'tau':tau,'noise_Q':q,'Gaussian_resource_cost':ug,'mu':ubest['mu'],
            'commutator_norm':float(np.linalg.norm(np.diag(tau)@q-q@np.diag(tau)))}
        print('noisy channel done',m,'elapsed',time.time()-start,flush=True)
        (DATA/'operational_witnesses.json').write_text(json.dumps(plain(witnesses),indent=2))
    summary['runtime_seconds']=time.time()-start
    (DATA/'operational_summary.json').write_text(json.dumps(plain(summary),indent=2))
    (DATA/'operational_witnesses.json').write_text(json.dumps(plain(witnesses),indent=2))
    from polish_operational_data import process
    process()
    print(json.dumps(plain(summary),indent=2),flush=True)
if __name__=='__main__':run()


==> anc/code/generate_paper_data.py <==
"""Reproduce the manuscript tables and the Gaussian-restriction comparison plot.

Run from the package root: python code/generate_paper_data.py
No unrestricted mixed-state value is computed. Its plotted line is an upper bound.
This script writes CSV data only; it does not modify LaTeX or figure sources.
"""
from __future__ import annotations
import csv
import json
from pathlib import Path
import numpy as np
from gaussian_entanglement import (
    bosonic_entropy_nats, symmetric_gaussian_entanglement, LN2,
)

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
DATA.mkdir(exist_ok=True)


def main() -> None:
    rows = []
    for v, r in [(1., .3), (1., .5), (1., 1.), (1.01, .3), (1.5, 1.), (2., 1.)]:
        result = symmetric_gaussian_entanglement(v, r)
        rows.append({"v": v, "r": r, "gaussian_value_bits": result.value_bits,
                     "optimal_b": 1 / result.inverse_symplectic_eigenvalue})
    with (DATA / "symmetric_values.csv").open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader(); writer.writerows(rows)
    upper = bosonic_entropy_nats(np.sinh(.3)**2) / LN2
    plot = [(float(v), symmetric_gaussian_entanglement(float(v), .3).value_bits, upper)
            for v in np.linspace(1., 1.05, 81)]
    with (DATA / "faithful_gap.csv").open("w", newline="") as f:
        writer = csv.writer(f)
        writer.writerow(["v", "gaussian_value_bits", "unrestricted_upper_bound_bits"])
        writer.writerows(plot)
    print(json.dumps({"table": rows, "unrestricted_upper_bits": upper,
                      "figure_points": len(plot)}, indent=2))

if __name__ == "__main__":
    main()


==> anc/code/geometry_checks.py <==
"""Separately implemented finite-matrix consistency checks of the integral/convexity identities.
These numerical checks supplement, and do not replace, the proofs in the manuscript.
"""
import json
import numpy as np
from scipy.integrate import quad_vec
from scipy.linalg import expm
from gaussian_entanglement import (omega, relative_entropy_nats, entropy_nats,
                                  squeezed_thermal_covariance, validate_covariance)


def geometric_path(w, x, t):
    e, u = np.linalg.eigh(w)
    root = (u*np.sqrt(e))@u.T
    invroot = (u/np.sqrt(e))@u.T
    return root@expm(t*invroot@x@invroot)@root


def integral_objective(v, w):
    om = omega(len(w)//2)
    c = v+1j*om
    integral, err = quad_vec(lambda t: np.trace(c@np.linalg.inv(w+1j*t*om)).real,
                             0.,1., epsabs=1e-11, epsrel=1e-11)
    return (.5*np.linalg.slogdet(w)[1]-len(w)/2*np.log(2)-entropy_nats(v)
            +.5*float(integral))


def covariance_gradient(v, w):
    om = omega(len(w)//2)
    c = v+1j*om
    def fun(t):
        q = np.linalg.inv(w+1j*t*om)
        return (q@c@q).real
    inte, err = quad_vec(fun,0.,1.,epsabs=1e-10,epsrel=1e-10)
    g = .5*np.linalg.inv(w)-.5*inte
    return (g+g.T)/2


def geodesic_hessian(v,w,x):
    om=omega(len(w)//2);c=v+1j*om;wi=np.linalg.inv(w)
    def fun(t):
        q=np.linalg.inv(w+1j*t*om)
        k=q@x@(2*q-wi)@x@q
        return .5*np.trace(c@k).real
    result,err=quad_vec(fun,0,1,epsabs=1e-11,epsrel=1e-11)
    return float(result)


def self_test(count=100):
    rng=np.random.default_rng(191)
    max_identity=0.; max_gradient=0.; max_hessian=0.; min_curv=np.inf
    for k in range(count):
        n=int(rng.integers(1,5));d=2*n;om=omega(n)
        mats=[]
        for j in range(2):
            a=rng.normal(size=(d,d));a=(a+a.T)/6
            s=expm(om@a)
            nu=(np.ones(n) if j==0 and k%3==0 else 1.3+rng.random(n)*2)
            mats.append(s@np.diag(np.repeat(nu,2))@s.T)
        v,w=mats
        x=rng.normal(size=(d,d));x=(x+x.T)/2;x/=np.linalg.norm(x)
        f=relative_entropy_nats(v,w)
        max_identity=max(max_identity,abs(f-integral_objective(v,w)))
        eps=2e-5
        gdiff=(relative_entropy_nats(v,w+eps*x)-relative_entropy_nats(v,w-eps*x))/(2*eps)
        max_gradient=max(max_gradient,abs(gdiff-np.trace(covariance_gradient(v,w)@x)))
        eps=2e-4
        curv=geodesic_hessian(v,w,x)
        fd=(relative_entropy_nats(v,geometric_path(w,x,eps))
             -2*f+relative_entropy_nats(v,geometric_path(w,x,-eps)))/(eps**2)
        max_hessian=max(max_hessian,abs(fd-curv)/max(1,abs(curv)))
        min_curv=min(min_curv,curv)
    out={'cases':count,'max_integral_identity_error':max_identity,
         'max_gradient_error':max_gradient,'max_relative_hessian_error':max_hessian,
         'minimum_geodesic_curvature':min_curv}
    assert max_identity<1e-7 and max_gradient<1e-5 and max_hessian<1e-3 and min_curv>0
    return out

if __name__=='__main__':
    result=self_test()
    print(json.dumps(result,indent=2))
    with open('geometry_checks.json','w') as f:json.dump(result,f,indent=2)


==> anc/code/majorization_solver.py <==
"""Convex-majorization solver for Gaussian REE / Gaussian Rains entanglement.

Implements the convex-majorization iteration underlying Theorems 6.1--6.2,
not a covariance-ansatz local search. The certified Turing-model solver
used in Theorem 6.2 is not implemented by this floating-point demonstration.
Only NumPy and SciPy are required. Positive graded quadrature and a Newton
log-barrier method solve the ordinary convex subproblems. This reference
implementation uses floating point: returned error estimates are NOT
interval certificates and certified=False is intentional. See README.md.

Example: python majorization_solver.py --demo --iterations 8
"""
from __future__ import annotations
import argparse, json
from dataclasses import dataclass
import numpy as np
from numpy.typing import NDArray
from numpy.polynomial.legendre import leggauss
from gaussian_entanglement import omega, relative_entropy_nats

Array = NDArray[np.float64]


def symmetric_basis(n: int) -> Array:
    """Frobenius-orthonormal basis of real symmetric n by n matrices."""
    out=[]
    for i in range(n):
        for j in range(i,n):
            a=np.zeros((n,n)); a[i,j]=a[j,i]=1. if i==j else 1/np.sqrt(2)
            out.append(a)
    return np.asarray(out)


def graded_quadrature(kappa: float, order: int):
    """Positive Gauss--Legendre rule on dyadically graded subintervals."""
    if not kappa>1 or order<1: raise ValueError('kappa > 1 and order >= 1 required')
    x,w=leggauss(order); left=0.; ts=[]; ws=[]
    while left<1:
        right=min(1.,(left+kappa)/2)
        if right<=left: raise ArithmeticError('regularization below float resolution')
        ts.extend((left+right)/2+(right-left)*x/2)
        ws.extend((right-left)*w/2); left=right
    return np.asarray(ts),np.asarray(ws)


@dataclass
class Result:
    reference: Array
    history: list
    certified: bool = False
    status: str = 'floating-point diagnostics; not an interval certificate'


class MajorizationSolver:
    """Full reference optimization for PPT or separable Gaussian covariances.

    M is an upper bound on W. If supplied by the caller, guarantees concern
    that bounded problem unless the caller establishes that its optimizer
    was not excluded. Default M uses the paper's conservative sublevel bound.
    kappa > 1 introduces at most N log2(kappa) bits of regularization error.
    """
    def __init__(self, V: Array, alice_modes: int, *, kind='ppt',
                 kappa=1.05, M=None, quadrature_order=12):
        V=np.asarray(V,float)
        if V.ndim!=2 or V.shape[0]!=V.shape[1] or len(V)%2:
            raise ValueError('V must be even-dimensional and square')
        if np.max(abs(V-V.T))>1e-10: raise ValueError('V must be symmetric')
        self.V=(V+V.T)/2; self.d=len(V); self.N=self.d//2
        self.da=2*int(alice_modes); self.db=self.d-self.da
        if self.da<=0 or self.db<=0: raise ValueError('both parties must have modes')
        if kind not in ('ppt','sep'): raise ValueError('kind must be ppt or sep')
        self.kind=kind; self.kappa=float(kappa); self.O=omega(self.N)
        if np.linalg.eigvalsh(V+1j*self.O).min() < -1e-9:
            raise ValueError('V violates the uncertainty relation')
        product=np.zeros_like(V);product[:self.da,:self.da]=V[:self.da,:self.da]
        product[self.da:,self.da:]=V[self.da:,self.da:]
        self.W0=2*product
        if M is None:
            B=relative_entropy_nats(V,self.W0)+1.
            if 2*B+1>650: raise ValueError('automatic M overflows; supply a justified M')
            M=max(4.,np.exp(2*B+1)*(np.linalg.norm(V,2)+1))
        self.M=float(M)
        if self.M<=max(self.kappa,1): raise ValueError('M must exceed kappa and 1')
        self.nodes,self.weights=graded_quadrature(self.kappa,quadrature_order)
        self.qbound=self.M/(1-1/self.kappa)
        self.quad_error=1.5*np.trace(V)*self.qbound*3.**(-2*quadrature_order)
        self.E=symmetric_basis(self.d); self.nw=len(self.E)
        ga=symmetric_basis(self.da);gb=symmetric_basis(self.db)
        self.nvar=self.nw if kind=='ppt' else self.nw+len(ga)+len(gb)
        Efull=np.zeros((self.nvar,self.d,self.d)); Efull[:self.nw]=self.E
        self.mapW=Efull; self.constraints=[]
        self.constraints.append((1j*self.kappa*self.O,Efull.astype(complex)))
        self.constraints.append((self.M*np.eye(self.d),-Efull.astype(complex)))
        if kind=='ppt':
            T=np.eye(self.d); T[self.da+1::2,self.da+1::2]*=-1
            self.constraints.append((1j*T@self.O@T,Efull.astype(complex)))
        else:
            Amap=np.zeros((self.nvar,self.da,self.da));Amap[self.nw:self.nw+len(ga)]=ga
            Bmap=np.zeros((self.nvar,self.db,self.db));Bmap[self.nw+len(ga):]=gb
            R=Efull.copy();R[:,:self.da,:self.da]-=Amap;R[:,self.da:,self.da:]-=Bmap
            self.constraints += [(1j*omega(self.da//2),Amap.astype(complex)),
                                 (1j*omega(self.db//2),Bmap.astype(complex)),
                                 (np.zeros((self.d,self.d)),R.astype(complex))]
            self.mapA=Amap;self.mapB=Bmap
        # A strictly feasible initialization is needed by the barrier method.
        wscale=(max(self.kappa,1.)+self.M)/2
        self.x=np.zeros(self.nvar); self.x[:self.nw]=np.einsum('aij,ij->a',self.E,wscale*np.eye(self.d))
        if kind=='sep':
            local=(1+wscale)/2
            self.x[self.nw:self.nw+len(ga)]=np.einsum('aij,ij->a',ga,local*np.eye(self.da))
            self.x[self.nw+len(ga):]=np.einsum('aij,ij->a',gb,local*np.eye(self.db))
        if np.linalg.eigvalsh(self.W0).max() < self.M and self.kappa < 2:
            self.x[:self.nw]=np.einsum('aij,ij->a',self.E,self.W0)
            if kind=='sep':
                self.x[self.nw:self.nw+len(ga)]=np.einsum('aij,ij->a',ga,1.5*V[:self.da,:self.da])
                self.x[self.nw+len(ga):]=np.einsum('aij,ij->a',gb,1.5*V[self.da:,self.da:])
        self.nu=sum(len(c) for c,D in self.constraints)
        self.radius=2*self.M*np.sqrt(self.d if kind=='ppt' else 2*self.d)

    def matrices(self,x):
        return [c+np.einsum('a,aij->ij',x,D) for c,D in self.constraints]

    def feasible(self,x):
        return min(float(np.linalg.eigvalsh(a).min()) for a in self.matrices(x))

    def q_derivatives(self,x,P,hessian=True):
        W=np.einsum('a,aij->ij',x,self.mapW); C=self.V+1j*self.O
        Q=np.linalg.inv(W[None,:,:]+1j*self.nodes[:,None,None]*self.O)
        val=.5*np.dot(self.weights,np.einsum('ij,tji->t',C,Q).real)+.5*np.trace(P@W)
        QCQ=Q@C@Q
        G=.5*P-.5*np.einsum('t,tij->ij',self.weights,QCQ).real
        grad=np.einsum('aij,ji->a',self.mapW,G)
        H=np.zeros((self.nvar,self.nvar))
        if hessian:
            for a,E in enumerate(self.E):
                dG=.5*np.einsum('t,tij->ij',self.weights,Q@E@QCQ+QCQ@E@Q).real
                H[:self.nw,a]=np.einsum('bij,ji->b',self.E,dG)
        return float(val),grad,(H+H.T)/2

    def barrier(self,x,P,t,hessian=True):
        val,g,H=self.q_derivatives(x,P,hessian)
        for A,(_,D) in zip(self.matrices(x),self.constraints):
            ev=np.linalg.eigvalsh(A)
            if ev.min()<=0:return np.inf,g,H
            inv=np.linalg.inv(A);val-=t*np.log(ev).sum()
            g-=t*np.einsum('ij,aji->a',inv,D).real
            if hessian:
                z=inv[None,:,:]@D
                H+=t*np.einsum('aij,bji->ab',z,z).real
        return float(val),g,(H+H.T)/2

    def subproblem(self,P,tolerance=1e-5,max_newton=45):
        target=max(tolerance/(4*self.nu),1e-12);t=max(.1,target);x=self.x.copy()
        steps=0
        while True:
            for _ in range(max_newton):
                val,g,H=self.barrier(x,P,t)
                try: step=np.linalg.solve(H,-g)
                except np.linalg.LinAlgError: step=np.linalg.lstsq(H,-g,rcond=1e-12)[0]
                dec=-float(g@step)
                if np.linalg.norm(g) <= max(t*self.nu,tolerance)/(8*self.radius) or dec < 1e-26:break
                rate=1.
                while rate>2**-35:
                    xx=x+rate*step
                    new=self.barrier(xx,P,t,False)[0] if self.feasible(xx)>0 else np.inf
                    if new<=val+1e-4*rate*float(g@step):break
                    rate*=.5
                if rate<=2**-35:break
                x=xx;steps+=1
            if t<=target:break
            t=max(target,t*.2)
        val,g,_=self.q_derivatives(x,P,False)
        residual=g.copy()
        for A,(_,D) in zip(self.matrices(x),self.constraints):
            S=t*np.linalg.inv(A)
            residual-=np.einsum('ij,aji->a',S,D).real
        # Convex tangent + barrier multipliers: exact-arithmetic error bound.
        estimate=self.nu*t+self.radius*np.linalg.norm(residual)+2*self.quad_error
        self.x=x
        return x,float(estimate),steps

    def solve(self,iterations=20,inner_tolerance=1e-5):
        if iterations<1: raise ValueError('at least one iteration required')
        hist=[]
        for k in range(iterations):
            old=np.einsum('a,aij->ij',self.x,self.mapW)
            x,zeta,steps=self.subproblem(np.linalg.inv(old),inner_tolerance)
            W=np.einsum('a,aij->ij',x,self.mapW)
            value=relative_entropy_nats(self.V,W)/np.log(2)
            hist.append(dict(iteration=k+1,bits=value,inner_error_estimate_nats=zeta,
                    feasibility_margin=self.feasible(x),newton_steps=steps,
                    quadrature_error_bound_nats=float(self.quad_error)))
        return Result(W,hist)

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--demo',action='store_true');parser.add_argument('--iterations',type=int,default=8)
    parser.add_argument('--kind',choices=['ppt','sep'],default='ppt');parser.add_argument('--output',default='majorization_demo.json')
    args=parser.parse_args()
    # Separable thermal product: exact original minimum is zero.
    V=np.diag([1.8,1.8,2.2,2.2])
    solver=MajorizationSolver(V,1,kind=args.kind,kappa=1.1,M=6,quadrature_order=12)
    result=solver.solve(args.iterations,inner_tolerance=2e-6)
    report={'certified':result.certified,'status':result.status,'history':result.history,'reference':result.reference.tolist()}
    with open(args.output,'w') as f:json.dump(report,f,indent=2)
    print(json.dumps(report,indent=2))


==> anc/code/new_core_bounds.py <==
"""Passive-basis loss cores and scalar predecessors (vacuum covariance I)."""
import numpy as np
from operational_bounds import allocate_loss, loss_c, sector_f, sector_f_prime

def greatest_loss_core(K,Y0):
    K=np.asarray(K,float);Y0=np.asarray(Y0,float); inv=np.linalg.inv(K)
    L=(np.eye(len(K))+inv@(Y0+np.eye(len(K)))@inv.T)/2
    if np.linalg.eigvalsh(L).min()<1-1e-9:raise ValueError('target is not CP or not in the specified class')
    return (L+L.T)/2

def passive_bound(K,Y0,energy):
    L=greatest_loss_core(K,Y0);lam=np.linalg.eigvalsh(L)
    val,e=allocate_loss(1/lam,energy)
    if energy<=0:return 0.,L,e
    slopes=sector_f_prime(1/lam,np.zeros(len(lam)),e)
    upper=float(np.sum(loss_c(1/lam,e)-slopes*e)+energy*np.max(slopes))
    return max(val,upper),L,e

def scalar_predecessor(k,Q):
    k=np.asarray(k,float);Q=np.asarray(Q,float);ev,u=np.linalg.eigh(Q)
    if ev.min()<-1e-10 or not 0<np.linalg.norm(k)<=1+1e-10:raise ValueError('invalid attenuating preparation')
    alpha=float(k@np.linalg.solve(np.eye(len(k))+Q,k))
    coords=u.T@k
    if np.linalg.norm(coords[ev<1e-13])>1e-9: beta=np.inf
    else: beta=float(np.sum(coords[ev>1e-13]**2/ev[ev>1e-13]))
    ib=0. if np.isinf(beta) else 1/beta
    a=1/alpha-ib; b=1/alpha+ib-1
    return dict(alpha=alpha,beta=beta,a=a,b=b,tau=1/a,v=(b+1-a)/(2*a))

def three_preparation(q):
    th=.55;O=np.array([[np.cos(th),-np.sin(th)],[np.sin(th),np.cos(th)]])
    D=np.diag(np.sqrt([.85,.45]));k=D@O[:,0];l=D@O[:,1]
    Q=.2*np.outer(l,l)+q*np.array([[1.,.35],[.35,1.4]])
    return k,Q

if __name__=='__main__':
    for q in (0.,.04,.12,.22):
        k,Q=three_preparation(q);c=scalar_predecessor(k,Q)
        print(q,c,float(sector_f(c['tau'],c['v'],1)))


==> anc/code/operational_bounds.py <==
"""Operational Gaussian bounds, reproducible finite-phase-space examples.

Vacuum covariance I, interleaved q,p, information in bits. Returned upper
bounds have explicitly repaired feasible witnesses. Floating-point solver
termination is NOT an interval-certified global optimum. See the manuscript.
"""
from __future__ import annotations
from dataclasses import dataclass
from typing import Optional
import numpy as np
from numpy.typing import NDArray
from scipy.linalg import block_diag, schur
from scipy.optimize import minimize, brentq
from numpy.polynomial.legendre import leggauss
from gaussian_entanglement import (omega, entropy_nats, symplectic_eigenvalues,
    relative_entropy_nats, ppt_majorant, LN2)
Array = NDArray[np.float64]

def g(x):
    x=np.maximum(np.asarray(x,dtype=float),0.)
    return ((x+1)*np.log1p(x)-x*np.log(np.maximum(x,1e-300)))/LN2

def entropy(v: Array) -> float:
    return entropy_nats(v)/LN2

def paired(h: Array, ma: int) -> Array:
    """Real opposite-phase-invariant covariance, qq=H and pp=JHJ."""
    n=len(h); j=np.r_[np.ones(ma),-np.ones(n-ma)]
    v=np.zeros((2*n,2*n)); v[::2,::2]=h; v[1::2,1::2]=j[:,None]*h*j[None,:]
    return v

def williamson(v: Array):
    """S,nu with V=S diag(nu,nu,...) S^T, via a real Schur decomposition."""
    ev,u=np.linalg.eigh(v)
    if ev.min()<=0: raise ValueError('positive covariance required')
    root=(u*np.sqrt(ev))@u.T
    t,o=schur(root@omega(len(v)//2)@root,output='real')
    nu=[]
    for k in range(0,len(v),2):
        if t[k,k+1]<0: o[:,k+1]*=-1
        nu.append(abs(t[k,k+1]))
    nu=np.asarray(nu); s=root@o@np.diag(1/np.sqrt(np.repeat(nu,2)))
    if np.max(np.abs(s@omega(len(nu))@s.T-omega(len(nu))))>1e-7:
        raise ArithmeticError('Williamson residual too large')
    return s,nu

def purification(v: Array) -> Array:
    s,nu=williamson(v); nu=np.maximum(nu,1.)
    c=s@np.diag(np.repeat(np.sqrt(np.maximum(0.,nu*nu-1)),2)*np.tile([1.,-1.],len(nu)))
    return np.block([[v,c],[c.T,np.diag(np.repeat(nu,2))]])

def hashing(v: Array, ma: int) -> float:
    d=2*ma
    return max(0.,entropy(v[:d,:d])-entropy(v),entropy(v[d:,d:])-entropy(v))

def gaussian_cq_key(v: Array, ma: int, *, optimize: bool=True):
    """Noisy Gaussian measurement at one party; quantum memory at the other.
    Achievable chi(X;Y)-chi(X;E), optimized over the stated product POVM seeds.
    Measurement thermal noise is trusted. Both communication directions tested.
    """
    n=len(v)//2; pur=purification(v); ie=np.arange(2*n,4*n)
    ve=pur[np.ix_(ie,ie)]; se=entropy(v)
    best=hashing(v,ma); rec={'side':'hash','rate':best,'seed_parameters':[]}
    for side in (0,1):
        ix=np.arange(2*ma) if side==0 else np.arange(2*ma,2*n)
        iy=np.arange(2*ma,2*n) if side==0 else np.arange(2*ma)
        nx=len(ix)//2; vx=v[np.ix_(ix,ix)]; vy=v[np.ix_(iy,iy)]
        cyx=v[np.ix_(iy,ix)]; cex=pur[np.ix_(ie,ix)]; base=entropy(vy)-se
        def rate(z):
            gamma=np.exp(z[:nx]); r=z[nx:]; diag=np.empty(2*nx)
            diag[::2]=gamma*np.exp(2*r); diag[1::2]=gamma*np.exp(-2*r)
            inv=np.linalg.inv(vx+np.diag(diag))
            try: return base+entropy(ve-cex@inv@cex.T)-entropy(vy-cyx@inv@cyx.T)
            except (ValueError,ArithmeticError): return -1e4
        starts=[np.zeros(2*nx),np.r_[np.ones(nx)*np.log(2),np.zeros(nx)],
                np.r_[np.ones(nx)*np.log(6),np.ones(nx)*1.5],
                np.r_[np.ones(nx)*np.log(6),-np.ones(nx)*1.5]]
        for z in starts:
            rr=rate(z); zs=z
            if optimize:
                res=minimize(lambda x:-rate(x),z,method='L-BFGS-B',
                    bounds=[(0.,7.)]*nx+[(-3.5,3.5)]*nx,
                    options={'maxiter':55,'ftol':1e-10,'gtol':5e-7})
                if -res.fun>rr: rr=-float(res.fun); zs=res.x
            if rr>best:
                best=rr; rec={'side':side,'rate':float(best),'seed_parameters':zs.tolist()}
    return float(best),rec

@dataclass
class GaussianUpper:
    bits: float
    reference: Array
    status: str
    iterations: int
    repair: float
    minimum_classical_eigenvalue: float
    gradient_quadrature_discrepancy: float

def gaussian_phase_upper(v: Array, ma: int, initial: Optional[Array]=None,
                         *, nodes: int=64, tolerance: float=3e-10) -> GaussianUpper:
    """Exact symmetry reduction H>=I, with numerical minimization and repair.
    The proof of the symmetry reduction, not a guessed ansatz, is in the paper.
    """
    n=len(v)//2; ii=np.triu_indices(n)
    if not np.allclose(v,paired(v[::2,::2],ma),atol=2e-8):
        raise ValueError('source lacks real opposite-phase symmetry')
    if np.linalg.eigvalsh(v-np.eye(2*n)).min()>=-1e-9:
        return GaussianUpper(0.,v.copy(),'separable source',0,0.,float(np.linalg.eigvalsh(v).min()),0.)
    basis=[]
    for i,j in zip(*ii):
        h=np.zeros((n,n)); h[i,j]=h[j,i]=1.; basis.append(paired(h,ma))
    basis=np.asarray(basis)
    def unpack(x):
        h=np.zeros((n,n)); h[ii]=x; h[(ii[1],ii[0])]=x; return h
    om=omega(n); cv=v+1j*om; ts,ws=leggauss(nodes); ts=(ts+1)/2; ws=ws/2
    def grad(w,ts=ts,ws=ws):
        qs=np.linalg.inv(w[None,:,:]+1j*ts[:,None,None]*om[None,:,:])
        gg=.5*np.linalg.inv(w)-.5*np.einsum('t,tij->ij',ws,qs@cv@qs).real
        return np.einsum('kij,ij->k',basis,gg)/LN2
    cache={}
    def funjac(x):
        key=x.tobytes()
        if key in cache: return cache[key]
        w=paired(unpack(x),ma)
        try: val=relative_entropy_nats(v,w)/LN2; gg=grad(w)
        except (ValueError,ArithmeticError,np.linalg.LinAlgError):
            ev,u=np.linalg.eigh(unpack(x)); z=np.minimum(ev-1.000001,0.)
            val=1e5+1e4*np.sum(z*z); bh=(u*(2e4*z))@u.T
            gg=bh[ii]*np.where(ii[0]==ii[1],1.,2.)
        if len(cache)>8: cache.clear()
        cache[key]=(float(val),gg); return cache[key]
    margin=2e-7
    def con(x): return np.linalg.eigvalsh(unpack(x))-(1+margin)
    def cjac(x):
        _,u=np.linalg.eigh(unpack(x))
        return (u[ii[0],:]*u[ii[1],:]*np.where(ii[0]==ii[1],1.,2.)[:,None]).T
    if initial is None: start=ppt_majorant(v,ma)[::2,::2]+.003*np.eye(n)
    else:
        start=initial[::2,::2].copy() if initial.shape==v.shape else initial.copy()
        start+=max(0.,1+margin-np.linalg.eigvalsh(start).min()+.0001)*np.eye(n)
    res=minimize(lambda x:funjac(x)[0],start[ii],jac=lambda x:funjac(x)[1],
        method='SLSQP',constraints=[{'type':'ineq','fun':con,'jac':cjac}],
        options={'maxiter':400,'ftol':tolerance})
    h=unpack(res.x); repair=max(0.,1+margin-np.linalg.eigvalsh(h).min())+1e-10
    h+=repair*np.eye(n); ref=paired(h,ma); val=relative_entropy_nats(v,ref)/LN2
    t2,w2=leggauss(nodes*2)
    gd=float(np.linalg.norm(grad(ref)-grad(ref,(t2+1)/2,w2/2)))
    return GaussianUpper(val,ref,str(res.message),int(res.nit),float(repair),
                        float(np.linalg.eigvalsh(h).min()),gd)

def choi_covariance(k: Array, y: Array, occupations) -> Array:
    """Output of a real gauge-covariant channel: X=k tensor I2, Y=y tensor I2.
    Occupations are the independent thermal input means (TMSV purifications).
    Ordering: all references, then all outputs.
    """
    occupations=np.asarray(occupations,dtype=float)
    if np.any(occupations < -1e-10): raise ValueError('negative energy')
    mu=2*np.maximum(occupations,0.)+1; d=np.diag(mu)
    c=np.diag(np.sqrt(np.maximum(mu*mu-1,0.)))@k.T
    return paired(np.block([[d,c],[c.T,k@d@k.T+y]]),len(mu))

def pure_loss_state(eta: float, energy: float=1.) -> Array:
    return choi_covariance(np.array([[np.sqrt(eta)]]),np.array([[1-eta]]),[energy])

def three_mode_state(noise: float) -> Array:
    # One TMSV, a thermal receiver mode, a receiver beam splitter, unequal loss,
    # and correlated displacement noise. The split is A : B1 B2.
    en=1.; th=.2; a=2*en+1; c=2*np.sqrt(en*(en+1))
    h=np.array([[a,c,0.],[c,a,0.],[0.,0.,2*th+1]])
    theta=.55; o=np.array([[np.cos(theta),-np.sin(theta)],[np.sin(theta),np.cos(theta)]])
    u=block_diag(np.eye(1),o); h=u@h@u.T
    d=np.diag(np.sqrt([.85,.45])); k=block_diag(np.eye(1),d)
    added=np.zeros((3,3)); added[1:,1:]=np.eye(2)-d@d+2*noise*np.array([[1.,.35],[.35,1.4]])
    return paired(k@h@k.T+added,1)

def loss_c(eta, x):
    return g(x)-g((1-np.asarray(eta))*x)

def allocate_loss(eta, energy: float):
    eta=np.asarray(eta,dtype=float); m=len(eta)
    if energy<=0: return 0.,np.zeros(m)
    def f(x): return -float(np.sum(loss_c(eta,x)))
    def jac(x):
        x=np.maximum(x,1e-14); q=1-eta
        second=np.zeros(m); take=q>1e-14
        second[take]=q[take]*np.log1p(1/(q[take]*x[take]))/LN2
        return -(np.log1p(1/x)/LN2-second)
    res=minimize(f,np.full(m,energy/m),jac=jac,method='SLSQP',bounds=[(1e-12,energy)]*m,
                 constraints=[{'type':'eq','fun':lambda x:x.sum()-energy,'jac':lambda x:np.ones(m)}],
                 options={'ftol':2e-12,'maxiter':150})
    x=np.maximum(res.x,0.); x*=energy/x.sum()
    return float(-f(x)),x

def loss_core_bound(tau, q: Array, energy: float, initial=None):
    """X=diag(sqrt(tau)), Y=I-diag(tau)+2q. Feasible diag(tau*lambda)<=I+q.
    Outer minimization is convex in lambda; inner allocation is concave.
    Returns a feasible upper bound after a radial matrix-order repair.
    """
    tau=np.asarray(tau,dtype=float); m=len(tau)
    if energy<=0: return {'upper':0.,'lambda':np.ones(m),'allocation':np.zeros(m),'cp_margin':0.}
    qmin=max(0.,float(np.linalg.eigvalsh(q).min()))
    start=(1+.5*qmin)/tau if initial is None else np.asarray(initial).copy()
    cache={}
    def calc(lam):
        key=lam.tobytes()
        if key not in cache:
            val,x=allocate_loss(1/lam,energy)
            frac=1-1/lam
            gg=-x/(lam*lam)*np.log1p(1/np.maximum(frac*x,1e-30))/LN2
            if len(cache)>8: cache.clear()
            cache[key]=(val,x,gg)
        return cache[key]
    def con(lam): return np.linalg.eigvalsh(np.eye(m)+q-np.diag(tau*lam))
    def jac(lam):
        _,u=np.linalg.eigh(np.eye(m)+q-np.diag(tau*lam)); return -(u*u).T*tau[None,:]
    res=minimize(lambda l:calc(l)[0],start,jac=lambda l:calc(l)[2],method='SLSQP',
        bounds=[(1.,(1+q[j,j])/tau[j]) for j in range(m)],
        constraints=[{'type':'ineq','fun':con,'jac':jac}],options={'ftol':2e-10,'maxiter':120})
    lam=np.maximum(res.x,1.); f0=np.eye(m)+q-np.diag(tau)
    ev,u=np.linalg.eigh(f0); inv=(u/np.sqrt(ev))@u.T
    h=inv@np.diag(tau*(lam-1))@inv
    top=float(np.linalg.eigvalsh(h).max())
    scale=min(1.,(1-1e-9)/top) if top>0 else 1.
    lam=1+scale*(lam-1); primal,x=allocate_loss(1/lam,energy)
    slopes=np.asarray(sector_f_prime(1/lam,np.zeros(m),x))
    value=max(primal,float(np.sum(loss_c(1/lam,x)-slopes*x)+energy*max(0.,float(slopes.max()))))
    return {'upper':value,'lambda':lam,'allocation':x,'cp_margin':float(con(lam).min()),
            'allocation_gap':value-primal,'status':str(res.message)}

def exact_resource(tau, q: Array, mu: float):
    tau=np.asarray(tau); k=np.diag(np.sqrt(tau)); y=np.eye(len(tau))-np.diag(tau)+2*q
    xi=2/(mu+np.sqrt(mu*mu-1))
    y0=y-xi*np.diag(tau)
    x=np.kron(k,np.eye(2)); yy=np.kron(y0,np.eye(2)); om=omega(len(tau))
    margin=float(np.linalg.eigvalsh(yy+1j*(om-x@om@x.T)).min())
    if margin < -1e-9: raise ValueError('adjusted channel is not CP')
    v=choi_covariance(k,y0,np.full(len(tau),(mu-1)/2))
    z=np.diag(np.tile([1.,-1.],len(tau))); ell=np.hstack([-x@z,np.eye(2*len(tau))])
    error=float(np.max(np.abs(ell@v@ell.T-np.kron(y,np.eye(2)))))
    return v,margin,error

def channel_hash(tau, q: Array, energy: float):
    tau=np.asarray(tau); m=len(tau); k=np.diag(np.sqrt(tau)); y=np.eye(m)-np.diag(tau)+2*q
    if energy<=0: return 0.,np.zeros(m)
    def rate(x):
        v=choi_covariance(k,y,np.maximum(x,0.)); return hashing(v,m)
    _,alloc=allocate_loss(tau,energy)
    seeds=[np.full(m,energy/m),alloc]+[np.eye(m)[j]*energy for j in range(m)]
    best=0.; bx=seeds[0]
    for x in seeds:
        rr=rate(x)
        if rr>best: best,bx=rr,x
        res=minimize(lambda z:-rate(z),np.maximum(x,1e-8),method='SLSQP',bounds=[(0.,energy)]*m,
            constraints=[{'type':'ineq','fun':lambda z:energy-z.sum()}],options={'ftol':2e-9,'maxiter':70})
        zz=np.maximum(res.x,0.)
        if zz.sum()>energy: zz*=energy/zz.sum()
        rr=rate(zz)
        if rr>best: best,bx=rr,zz
    return float(best),np.asarray(bx)

# Non-Gaussian, heralded lower bounds. All success probabilities are retained.
from functools import lru_cache
from math import factorial
from scipy.optimize import linprog

def fock_element_function(v: Array):
    """Exact finite Gaussian Fock coefficients by derivatives of its Q function.
    No truncated quadratic Hamiltonian is used. Results are floating point.
    """
    n=len(v)//2; l=np.zeros((2*n,2*n),complex)
    for j in range(n):
        l[2*j,j]=l[2*j,n+j]=1/np.sqrt(2)
        l[2*j+1,j]=1j/np.sqrt(2); l[2*j+1,n+j]=-1j/np.sqrt(2)
    swap=np.block([[np.zeros((n,n)),np.eye(n)],[np.eye(n),np.zeros((n,n))]])
    aa=swap-2*l.T@np.linalg.inv(v+np.eye(2*n))@l
    pref=2.**n/np.sqrt(np.linalg.det(v+np.eye(2*n)))
    @lru_cache(maxsize=None)
    def derivative(counts):
        total=sum(counts)
        if total==0: return 1.+0j
        if total%2: return 0j
        a=next(j for j,x in enumerate(counts) if x)
        out=0j; c=list(counts); c[a]-=1
        for b,nb in enumerate(c):
            if nb:
                d=c.copy();d[b]-=1
                out+=aa[a,b]*nb*derivative(tuple(d))
        return out
    def element(j,k):
        counts=tuple(j)+tuple(k)
        norm=np.sqrt(float(np.prod([factorial(a) for a in counts])))
        return pref*derivative(counts)/norm
    return element

def density_entropy(rho):
    ev=np.maximum(np.linalg.eigvalsh((rho+rho.conj().T)/2),0.)
    return float(-np.sum(ev*np.log2(np.maximum(ev,1e-300))))

def qubit_hash(rho):
    ten=rho.reshape(2,2,2,2)
    a=np.einsum('abcb->ac',ten);b=np.einsum('abad->bd',ten)
    return max(0.,density_entropy(a)-density_entropy(rho),density_entropy(b)-density_entropy(rho))

def recurrence_yield(p, depth=9, width=24):
    """Bell twirl + DEJMPS recurrence, with a finite beam search over pairings.
    The result is an achieved rate, never an optimized two-way capacity claim.
    """
    p=np.maximum(np.asarray(p,float),0.);p/=p.sum();p=np.sort(p)[::-1]
    def hh(x): return max(0.,1+float(np.sum(x*np.log2(np.maximum(x,1e-300)))))
    best=hh(p)
    if p[0]<=.5+1e-12: return best
    states=[(1.,p)]
    for _ in range(depth):
        candidates={}
        for yy,pp in states:
            for partner in (1,2,3):
                a=pp[0];b=pp[partner];rest=[i for i in (1,2,3) if i!=partner];c,d=pp[rest]
                prob=(a+b)**2+(c+d)**2
                qq=np.sort(np.array([a*a+b*b,2*c*d,c*c+d*d,2*a*b])/prob)[::-1]
                newy=yy*prob/2; best=max(best,newy*hh(qq))
                key=tuple(np.round(qq,12))
                if key not in candidates or candidates[key][0]<newy: candidates[key]=(newy,qq)
        def score(s):
            yy,pp=s; concurrence=max(0.,2*pp[0]-1)
            z=(1+np.sqrt(max(0.,1-concurrence**2)))/2
            ef=-z*np.log2(max(z,1e-300))-(1-z)*np.log2(max(1-z,1e-300))
            return yy*ef
        states=sorted(candidates.values(),key=score,reverse=True)[:width]
    return float(best)

def heralded_qubit_rate(subrho):
    """subrho is unnormalized. Phase align the |00><11| coherence and Bell-twirl."""
    prob=float(np.trace(subrho).real)
    if prob<1e-13: return 0.
    r=subrho/prob
    p=np.array([(r[0,0].real+r[3,3].real+2*abs(r[0,3]))/2,
                (r[0,0].real+r[3,3].real-2*abs(r[0,3]))/2,
                (r[1,1].real+r[2,2].real+2*abs(r[1,2]))/2,
                (r[1,1].real+r[2,2].real-2*abs(r[1,2]))/2])
    # The examples have only one of these two coherences nonzero. Both can be
    # phase-aligned by local Z rotations in a general X state.
    return prob*max(qubit_hash(r),recurrence_yield(p))

def three_mode_qubit_lower(v):
    f=fock_element_function(v)
    states=[(a,b,c) for a in (0,1) for b,c in ((0,0),(1,0),(0,1))]
    raw=np.array([[f(j,k) for k in states] for j in states])
    best=0.;rec={}
    # B keeps vacuum and one normalized superposition of its one-photon modes.
    for theta in np.linspace(-np.pi/2,np.pi/2,13):
        b=np.array([[1.,0.,0.],[0.,np.cos(theta),np.sin(theta)]])
        r=np.kron(np.eye(2),b)@raw@np.kron(np.eye(2),b).T
        for z in np.linspace(-2,2,9):
            filt=np.diag([min(1.,np.exp(z)),min(1.,np.exp(-z))])
            ff=np.kron(filt,np.eye(2));rr=ff@r@ff
            rate=heralded_qubit_rate(rr)
            if rate>best:best=rate;rec={'theta':float(theta),'filter_log_ratio':float(z)}
    return float(best),rec

def hybrid_points(tau: float, noise_q: float, c_points=15):
    """Subset of published Fock-pair/recurrence protocols, with exact energies.
    Inputs sqrt(1-c)|0,M1>+sqrt(c)|1,M2>, M1 in {0,1}, M2<=3.
    Bob projects onto L1,L2 with L2-L1=M2-M1, L1<=2.
    Data are not claimed to reproduce the full optimized published family.
    """
    v=choi_covariance(np.array([[np.sqrt(tau)]]),np.array([[1-tau+2*noise_q]]),[1.])
    f=fock_element_function(v); points=[(0.,0.)];records=[]
    for m1 in (0,1):
        for m2 in range(m1+1,4):
            for l1 in range(3):
                l2=l1+m2-m1; inds=[(m1,l1),(m1,l2),(m2,l1),(m2,l2)]
                raw=np.array([[f(j,k) for k in inds] for j in inds])
                p1=2.**(-m1-1);p2=2.**(-m2-1)
                for c in np.linspace(.025,.975,c_points):
                    weights=np.repeat(np.sqrt([(1-c)/p1,c/p2]),2)
                    rr=weights[:,None]*raw*weights[None,:]
                    rate=heralded_qubit_rate(rr); energy=(1-c)*m1+c*m2
                    points.append((float(energy),rate))
                    records.append((float(energy),rate,m1,m2,l1,l2,float(c)))
    # Dominated points need not be retained in the small linear program.
    points=np.array(points);order=np.argsort(points[:,0]);points=points[order]
    keep=[0];current=0.
    for i in range(1,len(points)):
        if points[i,1]>current+1e-12:keep.append(i);current=points[i,1]
    return points[keep],records

def hybrid_multimode_lower(point_sets, energy: float):
    """Time sharing and energy allocation among explicit marginal protocols."""
    if energy<=0:return 0.
    sizes=[len(x) for x in point_sets]; ends=np.cumsum([0]+sizes)
    arr=np.concatenate(point_sets); aeq=np.zeros((len(sizes),len(arr)))
    for j in range(len(sizes)):aeq[j,ends[j]:ends[j+1]]=1.
    res=linprog(-arr[:,1],A_ub=arr[:,0][None,:],b_ub=[energy],A_eq=aeq,
                b_eq=np.ones(len(sizes)),bounds=(0,None),method='highs')
    if not res.success:raise ArithmeticError(res.message)
    return float(-res.fun)

def sector_f(tau, v, x):
    """Pirandola arXiv:2610.08786 Eq.(9), incl. quantum-limited boundaries.
    Here v is output mean occupation for a vacuum input, not environment mean.
    """
    tau,v,x=np.broadcast_arrays(np.asarray(tau,float),np.asarray(v,float),np.asarray(x,float))
    if np.any(v < np.maximum(0,tau-1)-1e-9): raise ValueError('unphysical core')
    x=np.maximum(x,0.); y=tau*x+v; ell=1+x+y
    root=np.sqrt(np.maximum(ell*ell-4*tau*x*(x+1),0.))
    t=2*tau*x*(x+1)/(ell+root) # avoids cancellation of the small root
    u=np.maximum(x-t,0.); w=np.maximum(y-t,0.)
    phi=lambda z:z*np.log2(np.maximum(z,1e-300))
    value=phi(t)+phi(ell-t)-phi(x)-phi(y)-g(u)-g(w)
    return np.where((v>=tau-1e-13)|(x<=0),0.,np.maximum(value,0.))

def sector_f_prime(tau, v, x):
    tau,v,x=np.broadcast_arrays(np.asarray(tau,float),np.asarray(v,float),np.asarray(x,float))
    scalar=x.ndim==0; shape=x.shape
    tau=tau.ravel();v=v.ravel();x=x.ravel();out=np.zeros_like(x)
    for i,(a,b,z) in enumerate(zip(tau,v,x)):
        if b>=a-1e-13:out[i]=0.;continue
        if b<1e-13:
            if z<=0:out[i]=np.inf;continue
            q=1-a; out[i]=(np.log1p(1/z)-(q*np.log1p(1/(q*z)) if q>0 else 0.))/LN2
            continue
        if z<1e-10:
            r=a/(1+b)
            out[i]=(np.log1p(b)+r*np.log(max(r/b,1e-300))+(1-r)*np.log(max(1-r,1e-300)))/LN2
            continue
        if abs(b-(a-1))<1e-12 and a>1:
            y=a*z+b;w=b*(z+1)
            out[i]=(a*np.log1p(1/y)-b*np.log1p(1/w))/LN2;continue
        y=a*z+b;ell=1+z+y;delta=np.sqrt(ell*ell-4*a*z*(z+1))
        t=2*a*z*(z+1)/(ell+delta);tp=((1+a)-(ell*(1+a)-2*a*(2*z+1))/delta)/2
        u=z-t;w=y-t
        out[i]=(tp*np.log(t)+(1+a-tp)*np.log(ell-t)-np.log(z)-a*np.log(y)
                -(1-tp)*np.log1p(1/u)-(a-tp)*np.log1p(1/w))/LN2
    return float(out[0]) if scalar else out.reshape(shape)

def allocate_sector(tau, v, energy: float):
    tau=np.asarray(tau);v=np.asarray(v);m=len(tau)
    if energy<=0:return 0.,np.zeros(m),0.
    def fun(x):return -float(np.sum(sector_f(tau,v,x)))
    def jac(x):return -np.asarray(sector_f_prime(tau,v,np.maximum(x,1e-12)))
    res=minimize(fun,np.full(m,energy/m),jac=jac,method='SLSQP',bounds=[(0.,energy)]*m,
        constraints=[{'type':'eq','fun':lambda x:x.sum()-energy,'jac':lambda x:np.ones(m)}],
        options={'ftol':5e-12,'maxiter':130})
    x=np.maximum(res.x,0.);x*=energy/x.sum()
    primal=-fun(x);dd=np.asarray(sector_f_prime(tau,v,np.maximum(x,1e-12)))
    # Concavity supplies a tangent upper bound on the *maximum*, not merely
    # a local solver's achieved value. For boundary zero allocations, use
    # their right derivative. The decimal arithmetic is not interval verified.
    upper=float(np.sum(sector_f(tau,v,x)-dd*x)+energy*max(0.,float(dd.max())))
    return max(primal,upper),x,max(0.,upper-primal)

def noisy_core_bound(tau, q: Array, energy: float, initial=None):
    tau=np.asarray(tau);m=len(tau)
    if energy<=0:return {'upper':0.,'core_noise':np.zeros(m),'allocation':np.zeros(m),'cp_margin':0.,'allocation_gap':0.}
    qmin=float(np.linalg.eigvalsh(q).min());r0=np.full(m,max(1e-7,qmin*.8))
    if initial is not None:r0=np.asarray(initial)
    def obj(r):return allocate_sector(tau,r,energy)[0]
    def con(r):return np.linalg.eigvalsh(q-np.diag(r))
    def jac(r):
        _,u=np.linalg.eigh(q-np.diag(r));return -(u*u).T
    results=[]
    for seed in [r0,np.full(m,qmin*.5)]:
        res=minimize(obj,seed,method='SLSQP',bounds=[(1e-8,q[j,j]) for j in range(m)],
            constraints=[{'type':'ineq','fun':con,'jac':jac}],
            options={'ftol':1e-9,'maxiter':100})
        r=np.maximum(res.x,0.);ev,u=np.linalg.eigh(q);inv=(u/np.sqrt(ev))@u.T
        top=float(np.linalg.eigvalsh(inv@np.diag(r)@inv).max())
        r*=min(1.,(1-1e-9)/top)
        val,x,gap=allocate_sector(tau,r,energy)
        results.append({'upper':val,'core_noise':r,'allocation':x,
                        'cp_margin':float(con(r).min()),'allocation_gap':gap,'status':str(res.message)})
    return min(results,key=lambda a:a['upper'])


==> anc/code/operational_checks.py <==
"""Separate algebraic/numerical regression audit for the expanded manuscript.

This re-evaluates stored feasible witnesses, rather than trusting optimizer flags.
Sampled checks supplement the proofs; none is a formal or interval certificate.
Run: python code/operational_checks.py
"""
from __future__ import annotations
from pathlib import Path
import csv, json, math, platform
import numpy as np
from scipy.linalg import block_diag, null_space
from operational_bounds import (omega, paired, purification, symplectic_eigenvalues,
    relative_entropy_nats, entropy, g, loss_c, sector_f, sector_f_prime,
    pure_loss_state, three_mode_state, choi_covariance, fock_element_function,
    recurrence_yield, heralded_qubit_rate, three_mode_qubit_lower, LN2)
ROOT=Path(__file__).resolve().parents[1]
RNG=np.random.default_rng(2026101202)
def nmax(a):return float(np.max(np.abs(a)))
def eigmin(a):return float(np.linalg.eigvalsh((a+a.conj().T)/2).min())
def close(a,b,tol=2e-8):
    err=nmax(np.asarray(a)-np.asarray(b))
    if err>tol:raise AssertionError((err,tol))
    return err

def run():
    result={'seed':2026101202,'scope':'Finite sampled and stored-witness consistency checks, not formal verification.'}
    maxcompose=maxsim=0.; minpost=minresource=1e9
    # Rectangular, phase-sensitive channels with deliberately non-product matrices.
    # Construct C, choose scalar cores, and verify the general factorization LMI.
    for k in range(48):
        m=k%3+1;n=(k//3)%3+1;om=omega(m);on=omega(n)
        xc=RNG.normal(size=(2*n,2*m))*.24
        a=RNG.normal(size=(2*n,2*n))*.14;yc=a@a.T
        jc=on-xc@om@xc.T
        yc+=(max(0.,-eigmin(yc+1j*jc))+.18)*np.eye(2*n)
        tau=RNG.uniform(.25,1.65,m);vac=np.maximum(0.,tau-1)+RNG.uniform(.03,.2,m)
        d=np.diag(np.repeat(np.sqrt(tau),2));noise=np.diag(np.repeat(2*vac+1-tau,2))
        x=xc@d;y=yc+xc@noise@xc.T
        aa=np.diag(np.repeat(1/tau,2));bb=np.diag(np.repeat((2*vac+1-tau)/tau,2))
        cert=y-x@bb@x.T+1j*(on-x@aa@om@x.T)
        maxcompose=max(maxcompose,close(cert,yc+1j*jc));minpost=min(minpost,eigmin(cert))
        # Direct finite Gaussian-resource existence via a real row-space completion.
        z=np.diag(np.tile([1.,-1.],m));ell=np.hstack([-x@z,np.eye(2*n)])
        transform=np.vstack([ell,null_space(ell).T]);ot=transform@omega(m+n)@transform.T
        top=y+1j*ot[:2*n,:2*n];cross=ot[:2*n,2*n:];bottom=ot[2*n:,2*n:]
        big=np.linalg.norm(bottom,2)+np.linalg.norm(cross,2)**2/eigmin(top)+.5
        inv=np.linalg.inv(transform);sig=inv@block_diag(y,big*np.eye(2*m))@inv.T
        maxsim=max(maxsim,close(ell@sig@ell.T,y));minresource=min(minresource,eigmin(sig+1j*omega(m+n)))
        # Independent adjusted-channel Choi construction for the same X,Y.
        cp=y+1j*(on-x@om@x.T);xi=min(1.,eigmin(cp)/(2*max(1.,np.linalg.norm(x,2)**2)))
        mu=1/xi+xi/4; y0=y-xi*x@x.T;c=np.sqrt(mu*mu-1)*z@x.T
        sig2=np.block([[mu*np.eye(2*m),c],[c.T,mu*x@x.T+y0]])
        if eigmin(sig2+1j*omega(m+n)) < -2e-8:raise AssertionError('resource not physical')
        maxsim=max(maxsim,close(ell@sig2@ell.T,y,5e-8))
    result['general_channel_cases']={'count':48,'max_composition_residual':maxcompose,
        'max_exact_simulation_residual':maxsim,'min_postprocessing_CP_eigenvalue':minpost,
        'min_completed_resource_uncertainty_eigenvalue':minresource}
    # The phase-symmetry reduction is an eigenvalue identity before optimization.
    phaseerr=0.
    for k in range(45):
        n=2+k%5;m=1+k%(n-1);a=RNG.normal(size=(n,n));h=a@a.T/(2*n)+.5*np.eye(n)
        v=paired(h,m);sgn=np.ones(2*n);sgn[2*m+1::2]=-1
        pt=sgn[:,None]*v*sgn[None,:]
        phaseerr=max(phaseerr,close(eigmin(pt+1j*omega(n)),eigmin(h)-1))
        safe=paired(h+np.eye(n),m)
        if eigmin(safe-np.eye(2*n))<=0:raise AssertionError('classical reference failed')
    result['phase_symmetry']={'count':45,'max_eigenvalue_identity_residual':phaseerr}
    # Scalar sector normalization, derivatives, concavity, and boundary identities.
    derivative=0.;maxcurvature=-1e9;boundary=0.
    for k in range(90):
        tau=RNG.uniform(.22,2.1);vac=max(0.,tau-1)+RNG.uniform(.025,.15);e=RNG.uniform(.1,8.)
        step=2e-5*(1+e)
        fd=(sector_f(tau,vac,e+step)-sector_f(tau,vac,e-step))/(2*step)
        derivative=max(derivative,close(fd,sector_f_prime(tau,vac,e),8e-7))
        step2=3e-3*(1+e)
        cur=(sector_f(tau,vac,e+step2)+sector_f(tau,vac,e-step2)-2*sector_f(tau,vac,e))/(step2**2)
        maxcurvature=max(maxcurvature,float(cur))
        eta=RNG.uniform(.03,.98);boundary=max(boundary,close(sector_f(eta,0,e),loss_c(eta,e),3e-10))
        gain=RNG.uniform(1.1,2.5)
        boundary=max(boundary,close(sector_f(gain,gain-1,e),g(gain*e+gain-1)-g((gain-1)*(e+1)),3e-10))
    if maxcurvature>1e-7:raise AssertionError(('scalar concavity',maxcurvature))
    if np.shape(sector_f_prime(.5,.1,np.ones((2,3))))!=(2,3):raise AssertionError('broadcast shape')
    result['scalar_sector']={'count':90,'max_derivative_error':derivative,
        'maximum_sampled_second_derivative':maxcurvature,'max_boundary_formula_error':boundary}
    # Independent low-photon formulas: thermal, squeezed vacuum, lossy squeezed state.
    fokerr=0.;mean=.4;fun=fock_element_function((2*mean+1)*np.eye(2))
    for j in range(6):
        for k in range(6):
            exact=(mean/(mean+1))**j/(mean+1) if j==k else 0.
            fokerr=max(fokerr,close(fun((j,),(k,)),exact,2e-10))
    for eta,mean in ((1.,.7),(.43,.8)):
        fun=fock_element_function(pure_loss_state(eta,mean))
        for a in range(4):
            for b in range(4):
                for c in range(4):
                    for d in range(4):
                        ell=a-b
                        if ell>=0 and ell==c-d:
                            pa=mean**a/(mean+1)**(a+1);pc=mean**c/(mean+1)**(c+1)
                            exact=np.sqrt(pa*pc*math.comb(a,ell)*math.comb(c,ell))*(1-eta)**ell*eta**((a+c)/2-ell)
                        else:exact=0.
                        fokerr=max(fokerr,close(fun((a,b),(c,d)),exact,3e-10))
    close(recurrence_yield([1,0,0,0]),1.);close(recurrence_yield([.5,.5,0,0]),0.)
    result['Fock_and_recurrence']={'coefficient_comparisons':548,'max_Fock_coefficient_error':fokerr,
        'Bell_pair_yield':1.,'separable_Bell_mixture_yield':0.}
    # Stored Gaussian upper witnesses; no optimizer invocation is needed.
    allw=json.loads((ROOT/'data/operational_witnesses.json').read_text())
    refcount=0;referenceerror=0.;refmargin=1e9;quad=0.;simerr=0.;purerr=0.;condiff=0.
    for key,item in allw.items():
        if key.startswith('loss_state_') or key.startswith('three_state_'):
            v=np.array(item['V']);w=np.array(item['W']);diag=item.get('diagnostics',item.get('upper_diagnostics'))
            source=pure_loss_state(float(key[len('loss_state_'):])) if key.startswith('loss_state_') else None
            # JSON names are rounded; compare source reconstruction using exact CSV below.
            refcount+=1;referenceerror=max(referenceerror,close(relative_entropy_nats(v,w)/LN2,diag['bits']))
            refmargin=min(refmargin,eigmin(w-np.eye(len(w))))
            quad=max(quad,diag['gradient_quadrature_discrepancy'])
            if refcount%4==0:
                pv=purification(v);purerr=max(purerr,close(symplectic_eigenvalues(pv),np.ones(len(v)),2e-7))
                # For a pure rank-one Gaussian measurement, conditional entropies agree.
                n=len(v)//2;iy=np.arange(2,2*n);ie=np.arange(2*n,4*n);inv=np.linalg.inv(v[:2,:2]+np.eye(2))
                cy=v[np.ix_(iy,np.arange(2))];ce=pv[np.ix_(ie,np.arange(2))]
                vy=v[np.ix_(iy,iy)]-cy@inv@cy.T;ve=pv[np.ix_(ie,ie)]-ce@inv@ce.T
                condiff=max(condiff,close(entropy(vy),entropy(ve),3e-7))
        if key.endswith('_resources'):
            m=int(key.split('_')[1]);summary=json.loads((ROOT/'data/operational_summary.json').read_text())[f'channel_{m}']
            tau=np.array(summary['tau']);q=np.array(summary['noise_Q']);x=np.diag(np.repeat(np.sqrt(tau),2))
            y=np.kron(np.eye(m)-np.diag(tau)+2*q,np.eye(2));z=np.diag(np.tile([1,-1],m));ell=np.hstack([-x@z,np.eye(2*m)])
            for rr in item:
                v=np.array(rr['resource']);w=np.array(rr['reference']);refcount+=1
                if eigmin(v+1j*omega(2*m)) < -2e-8:raise AssertionError('stored resource physicality')
                mu=rr['mu'];xi=2/(mu+np.sqrt(mu*mu-1)); y0=y-xi*x@x.T
                if eigmin(y0+1j*(omega(m)-x@omega(m)@x.T)) < -2e-8:raise AssertionError('stored adjusted-channel CP')
                referenceerror=max(referenceerror,close(relative_entropy_nats(v,w)/LN2,rr['upper']))
                refmargin=min(refmargin,eigmin(w-np.eye(len(w))));simerr=max(simerr,close(ell@v@ell.T,y,5e-8))
                quad=max(quad,rr['diagnostics']['gradient_quadrature_discrepancy'])
    if refmargin<1.9e-7:raise AssertionError(('reference margin',refmargin))
    result['stored_references']={'count':refcount,'max_recomputed_value_error':referenceerror,
        'minimum_classical_noise_eigenvalue':refmargin,'max_doubled_quadrature_gradient_difference':quad,
        'max_exact_simulator_identity_error':simerr,'max_purification_spectrum_error':purerr,
        'max_pure_measurement_conditional_entropy_difference':condiff}
    # Reconstruct all plotted state covariances from the written recipe, including
    # the corrected receiver rotation orientation. Test stored resource CP separately.
    reconstruction=0.
    for name,field,make,prefix in [('operational_two_mode','eta',pure_loss_state,'loss_state'),
                                  ('operational_three_mode','noise',three_mode_state,'three_state')]:
        with (ROOT/'data'/f'{name}.csv').open() as f:rows=list(csv.DictReader(f))
        for row in rows:
            a=float(row[field]);v=np.array(allw[f'{prefix}_{a:.6f}']['V'])
            reconstruction=max(reconstruction,close(v,make(a)))
    result['state_recipe_reconstruction']={'count':68,'max_covariance_error':reconstruction,
        'beam_splitter_convention':'[[cos(theta),-sin(theta)],[sin(theta),cos(theta)]]'}
    mixing=json.loads((ROOT/'data/time_sharing_witnesses.json').read_text())
    cpmin=1e9;uppergap=0.;lowergap=1e9;mixerr=0.;allocationgaps=[];nrows=0
    for m in (2,3):
        with (ROOT/'data'/f'noisy_channel_{m}.csv').open() as f:rows=[{k:float(v) for k,v in row.items()} for row in csv.DictReader(f)]
        summary=json.loads((ROOT/'data/operational_summary.json').read_text())[f'channel_{m}'];tau=np.array(summary['tau']);q=np.array(summary['noise_Q'])
        for row,item in zip(rows,allw[f'channel_{m}_details']):
            e=row['energy'];nrows+=1
            for kind in ('loss_core','noisy_core'):
                core=item[kind];xx=np.array(core['allocation'])
                if xx.sum()>e+1e-9:raise AssertionError('allocation energy')
                if kind=='loss_core':
                    lam=np.array(core['lambda']);cpmin=min(cpmin,eigmin(np.eye(m)+q-np.diag(tau*lam)));tt=1/lam;vv=np.zeros(m)
                else:
                    vv=np.array(core['core_noise']);tt=tau;cpmin=min(cpmin,eigmin(q-np.diag(vv)))
                if e:
                    slopes=np.array(sector_f_prime(tt,vv,np.maximum(xx,1e-12)))
                    primal=float(np.sum(sector_f(tt,vv,xx)));tangent=float(np.sum(sector_f(tt,vv,xx)-slopes*xx)+e*max(0.,slopes.max()))
                    if core['upper'] < tangent-2e-9:raise AssertionError('upper value lacks tangent certificate')
                    allocationgaps.append(core['upper']-primal)
            lowergap=min(lowergap,row['combined_upper']-row['key_lower'])
            if row['entanglement_lower']>row['key_lower']+1e-8:raise AssertionError('lower hierarchy')
        for kind in ('entanglement_lower','key_lower'):
            for row,support in zip(rows,mixing[f'channel_{m}'][kind]):
                en=sum(weight*rows[j]['energy'] for j,weight in support)
                rr=sum(weight*rows[j][kind+'_unshared'] for j,weight in support)
                if en>row['energy']+1e-8:raise AssertionError('time-sharing energy')
                mixerr=max(mixerr,close(rr,row[kind],2e-8))
    if cpmin<-2e-8 or lowergap<-2e-8:raise AssertionError((cpmin,lowergap))
    result['channel_plots']={'rows':nrows,'minimum_postprocessing_CP_reduced_eigenvalue':cpmin,
        'minimum_upper_minus_key_lower':lowergap,'max_energy_allocation_tangent_gap':max(allocationgaps),
        'max_time_sharing_reconstruction_error':mixerr}
    # Re-evaluate the explicit post-hashing-zero example, including both success factors.
    rate,rr=three_mode_qubit_lower(three_mode_state(.12))
    if not rate>.018:raise AssertionError('non-Gaussian demonstration')
    result['heralded_state_example']={'noise':.12,'achieved_ebits_per_input_copy':rate,'filter':rr}
    # Reconstruct a spread of the retained Fock-pair candidates, retaining the
    # actual source weights rather than the auxiliary Choi extraction energy.
    probabilities=[];mineig=1.;rateerr=0.;ngcount=0
    for m in (2,3):
        summary=json.loads((ROOT/'data/operational_summary.json').read_text())[f'channel_{m}']
        tau=summary['tau'];q=np.array(summary['noise_Q'])
        for j,recs in enumerate(allw[f'channel_{m}_hybrid_points']['protocols']):
            cov=choi_covariance(np.array([[np.sqrt(tau[j])]]),np.array([[1-tau[j]+2*q[j,j]]]),[1.])
            coeff=fock_element_function(cov)
            for idx in np.linspace(0,len(recs)-1,12,dtype=int):
                en,saved,m1,m2,l1,l2,c=recs[idx];m1,m2,l1,l2=map(int,(m1,m2,l1,l2))
                close(en,(1-c)*m1+c*m2)
                occupations=[(m1,l1),(m1,l2),(m2,l1),(m2,l2)]
                raw=np.array([[coeff(a,b) for b in occupations] for a in occupations])
                scale=np.repeat(np.sqrt([(1-c)/2.**(-m1-1),c/2.**(-m2-1)]),2)
                projected=scale[:,None]*raw*scale[None,:]
                prob=float(np.trace(projected).real);probabilities.append(prob)
                mineig=min(mineig,eigmin(projected));ngcount+=1
                rateerr=max(rateerr,close(heralded_qubit_rate(projected),saved,2e-10))
    if min(probabilities)<-1e-10 or max(probabilities)>1+1e-10 or mineig<-1e-10:raise AssertionError('heralded state')
    result['nonGaussian_channel_candidates']={'count':ngcount,'min_success_probability':min(probabilities),
       'max_success_probability':max(probabilities),'minimum_projected_state_eigenvalue':mineig,
       'maximum_rate_reconstruction_error':rateerr}

    result['status']='All stated checks passed.'
    (ROOT/'data/operational_checks.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
if __name__=='__main__':run()


==> anc/code/polish_operational_data.py <==
"""Add achievable time-sharing envelopes and tangent-certified allocation bounds.
Certificates here concern exact-arithmetic formulas; floating point is not interval verified.
"""
from pathlib import Path
import csv,json
import numpy as np
from scipy.optimize import linprog
from operational_bounds import g,LN2
ROOT=Path(__file__).resolve().parents[1]
def process():
    proof={}
    for m in (2,3):
        p=ROOT/'data'/f'noisy_channel_{m}.csv'
        with p.open() as f: r=csv.DictReader(f);cols=list(r.fieldnames);rows=list(r)
        a={k:np.array([float(z[k]) for z in rows]) for k in cols}
        mixes={}
        for key in ('entanglement_lower','key_lower'):
            raw=key+'_unshared'
            if raw not in cols: cols.append(raw);a[raw]=a[key].copy()
            rates=a[raw];energies=a['energy']; envelope=[];supports=[]
            for e in energies:
                lp=linprog(-rates,A_ub=energies[None,:],b_ub=[e],A_eq=np.ones((1,len(rates))),b_eq=[1.],bounds=(0,None),method='highs')
                if not lp.success:raise RuntimeError(lp.message)
                envelope.append(-lp.fun);supports.append([(int(i),float(z)) for i,z in enumerate(lp.x) if z>1e-9])
            a[key]=np.array(envelope);mixes[key]=supports
        if np.any(a['key_lower']>a['combined_upper']+4e-5):raise ArithmeticError('time sharing lower exceeds upper')
        with p.open('w') as f: w=csv.writer(f);w.writerow(cols);w.writerows(zip(*(a[k] for k in cols)))
        proof[f'channel_{m}']=mixes
    for m,etas in ((2,np.array([.72,.31])),(3,np.array([.83,.57,.24]))):
        p=ROOT/'data'/f'pure_loss_channel_{m}.csv'
        with p.open() as f:r=csv.DictReader(f);cols=list(r.fieldnames);rows=list(r)
        # Independently solve the concave squashing allocation, then use a tangent
        # upper bound on the maximum rather than a feasible maximizer's value.
        from scipy.optimize import minimize
        pp=(1+etas)/2;qq=(1-etas)/2
        for row in rows:
            e=float(row['energy'])
            if e==0:continue
            def fun(x):return float(np.sum(g(pp*x)-g(qq*x)))
            def dd(x):return (pp*np.log1p(1/(pp*x))-qq*np.log1p(1/(qq*x)))/LN2
            res=minimize(lambda x:-fun(x),np.full(m,e/m),jac=lambda x:-dd(x),method='SLSQP',
                bounds=[(1e-12,e)]*m,constraints=[{'type':'eq','fun':lambda x:x.sum()-e,'jac':lambda x:np.ones(m)}],
                options={'ftol':1e-12,'maxiter':100})
            x=res.x; d=dd(x); upper=fun(x)-float(d@x)+e*float(d.max())
            row['earlier_upper']=min(float(row['PLOB']),upper)
        with p.open('w') as f:w=csv.DictWriter(f,fieldnames=cols);w.writeheader();w.writerows(rows)
    (ROOT/'data'/'time_sharing_witnesses.json').write_text(json.dumps(proof,indent=2))
if __name__=='__main__':process()


==> anc/code/refresh_loss_certificates.py <==
"""Re-evaluate stored feasible loss-core witnesses with concave tangent bounds.
Does not rerun or replace the original lower-bound protocol searches.
"""
from pathlib import Path
import csv,json
import numpy as np
from operational_bounds import loss_c, sector_f_prime
ROOT=Path(__file__).resolve().parents[1]
def run():
    p=ROOT/'data/operational_witnesses.json';w=json.loads(p.read_text()); corrections=[]
    for m in (2,3):
        path=ROOT/'data'/f'noisy_channel_{m}.csv'
        with path.open() as f:r=csv.DictReader(f);names=r.fieldnames;rows=list(r)
        for row,detail in zip(rows,w[f'channel_{m}_details']):
            e=detail['energy']; core=detail['loss_core'];x=np.array(core['allocation']);eta=1/np.array(core['lambda'])
            if e:
                slopes=np.array(sector_f_prime(eta,np.zeros(m),x));primal=float(np.sum(loss_c(eta,x)))
                bound=max(primal,float(np.sum(loss_c(eta,x)-slopes*x)+e*max(0.,slopes.max())))
            else:bound=primal=0.
            corrections.append(bound-float(row['loss_core_upper']))
            core.update(upper=bound,allocation_gap=bound-primal)
            row['loss_core_upper']=bound
            row['combined_upper']=min(bound,float(row['noisy_core_upper']),float(row['Gaussian_resource_upper']))
        with path.open('w') as f:r=csv.DictWriter(f,fieldnames=names);r.writeheader();r.writerows(rows)
    p.write_text(json.dumps(w,indent=2))
    record={'max_absolute_update_bits':max(abs(x) for x in corrections),
            'description':'Concave tangent upper bound replaces feasible allocation value for loss cores.'}
    (ROOT/'data/loss_certificate_revision.json').write_text(json.dumps(record,indent=2))
    print(record)
if __name__=='__main__':run()


==> anc/code/refresh_revision_figures.py <==
from pathlib import Path
import json,re,csv
import numpy as np
from operational_bounds import (choi_covariance,gaussian_phase_upper,hashing,gaussian_cq_key,
 fock_element_function,heralded_qubit_rate,sector_f)
from new_core_bounds import scalar_predecessor,three_preparation,passive_bound
ROOT=Path(__file__).resolve().parents[1]
MANUSCRIPT=ROOT/'gaussian_entanglement.tex'
if not MANUSCRIPT.exists(): MANUSCRIPT=ROOT.parent/'gaussian_entanglement.tex'
tex=MANUSCRIPT.read_text()

def coords(xs,ys):return '\n'.join(f'({x:.12g},{y:.12g})' for x,y in zip(xs,ys))
def figure_replace(label,new):
 global tex
 pat=r'\\begin\{figure\}\[t\](?:(?!\\end\{figure\}).)*?\\label\{'+label+r'\}.*?\\end\{figure\}'
 tex,n=re.subn(pat,lambda m:new,tex,count=1,flags=re.S)
 assert n==1,label

rows=[];refs=[]
for eta in np.linspace(.12,.92,25):
 v=choi_covariance(np.array([[np.sqrt(eta)]]),np.array([[(1-eta)*1.1]]),[1.])
 U=gaussian_phase_upper(v,1);h=hashing(v,1);key,_=gaussian_cq_key(v,1)
 coeff=fock_element_function(v);bas=[(0,0),(0,1),(1,0),(1,1)]
 sub=np.array([[coeff(a,b) for b in bas] for a in bas],complex)
 ng=heralded_qubit_rate(sub)
 rows.append([eta,U.bits,float(sector_f(eta,(1-eta)*.05,1)),max(h,ng),max(key,h,ng)])
 refs.append(U.reference.tolist())
 print('thermal',eta,rows[-1][1:],flush=True)
rows=np.array(rows)
with open(ROOT/'data/thermal_state_comparison.csv','w') as f:
 f.write('eta,gaussian_upper,preparation_upper,entanglement_lower,key_lower\n');np.savetxt(f,rows,delimiter=',')
(ROOT/'data/thermal_references.json').write_text(json.dumps(refs))
fig=r'''\begin{figure}[t]
\centering
\begin{tikzpicture}\begin{axis}[
width=.90\textwidth,height=7cm,xmin=.12,xmax=.92,ymin=0,
xlabel={Thermal-loss transmissivity $\eta$ ($E=1$, $n_{\rm th}=0.05$)},
ylabel={Bits per two-mode source copy},axis lines=left,
legend style={at={(.5,-.24)},anchor=north,draw=none,font=\small,legend columns=2,cells={anchor=west}},
tick label style={font=\small}]
'''
for j,sty,name in [(1,'boundblue,thick,dashed','Gaussian-reference upper bound'),(2,'accentpurple,very thick','Preparation-channel upper bound'),(3,'rateorange,thick,dash dot','Achievable entanglement'),(4,'keygreen,thick,densely dotted','Achievable secret key')]:
 fig+='\\addplot['+sty+',no marks] coordinates {\n'+coords(rows[:,0],rows[:,j])+'\n};\n\\addlegendentry{'+name+'}\n'
fig+=r'''\end{axis}\end{tikzpicture}
\caption{Thermal-loss variant of the two-mode preparation, with environment
mean photon number $0.05$ and source energy $E=1$. The dashed Gaussian
curve evaluates stored feasible reference states; Gaussian Rains
entanglement and Gaussian REE coincide for this partition. The solid
preparation-channel converse is the scalar sector bound, not a
single-copy Gaussian entanglement value. Lower curves take the maximum
of the evaluated hashing, trusted-measurement, and heralded two-qubit
protocols. No exact mixed-state distillation rate is asserted.}
\label{fig:operational-two}\end{figure}'''
figure_replace('fig:operational-two',fig)
# Add strictly better preparation bound to existing three-mode figure.
data=np.genfromtxt(ROOT/'data/operational_three_mode.csv',delimiter=',',names=True)
new=[]
for q,upper in zip(data['noise'],data['gaussian_upper']):
 k,Q=three_preparation(q);a=scalar_predecessor(k,Q)
 new.append(min(float(upper),float(sector_f(a['tau'],a['v'],1))))
new=np.array(new)
np.savetxt(ROOT/'data/three_mode_predecessor.csv',np.c_[data['noise'],new],delimiter=',',header='noise,operational_upper',comments='')
pos=tex.index(r'\label{fig:operational-three}')
a=tex.rfind(r'\begin{figure}',0,pos);end=tex.index(r'\end{figure}',pos)
seg=tex[a:end]
seg=re.sub(r'\\addplot\[accentpurple,very thick,no marks\] coordinates \{.*?\};\s*\\addlegendentry\{Improved operational upper bound\}', '', seg, flags=re.S)
needle='\\addlegendentry{Gaussian-reference upper bound}'
assert needle in seg
seg=seg.replace(needle,needle+'\n\\addplot[accentpurple,very thick,no marks] coordinates {\n'+coords(data['noise'],new)+'\n};\n\\addlegendentry{Improved operational upper bound}')
seg=seg.replace('Both of Bob', 'The purple curve additionally uses the analytic predecessor in \\cref{prop:scalar-predecessor}; it is an operational bound, not a Gaussian Rains value. Both of Bob')
tex=tex[:a]+seg+tex[end:]
# Preserve old channel data and append the new passive-family value, min envelope.
for m,tau,Q in [(2,[.68,.34],[[.035,.018],[.018,.065]]),(3,[.78,.53,.27],[[.040,.014,.006],[.014,.065,.020],[.006,.020,.045]])]:
 tau=np.array(tau);Q=np.array(Q);K=np.diag(np.sqrt(tau));Y=np.eye(m)-K@K.T+2*Q
 d=np.genfromtxt(ROOT/f'data/noisy_channel_{m}.csv',delimiter=',',names=True)
 energies=d[d.dtype.names[0]]
 vals=[]
 for e in energies: vals.append(passive_bound(K,Y,float(e))[0])
 np.savetxt(ROOT/f'data/passive_channel_{m}.csv',np.c_[energies,vals],delimiter=',',header='energy,passive_loss_upper',comments='')
 # New curve is displayed separately so no unsupported improvement is implied.
 label='fig:channel-noisy-'+('two' if m==2 else 'three')
 pos=tex.index('\\label{'+label+'}'); a=tex.rfind('\\begin{figure}',0,pos);end=tex.index('\\end{figure}',pos)
 seg=tex[a:end]
 seg=re.sub(r'\\addplot\[accentpurple,thick,densely dashed,no marks\] coordinates \{.*?\};\s*\\addlegendentry\{Passive-basis loss core\}', '', seg, flags=re.S)
 first_end=seg.index('\\end{axis}')
 seg=seg[:first_end]+'\\addplot[accentpurple,thick,densely dashed,no marks] coordinates {\n'+coords(energies,vals)+'\n};\n\\addlegendentry{Passive-basis loss core}\n'+seg[first_end:]
 seg=seg.replace('The solid blue bound is the minimum of the feasible core and Gaussian-resource bounds:', 'The solid blue bound is the original minimum of the feasible noisy-core and Gaussian-resource bounds; the purple dashed curve adds the passive-basis loss-core comparison:')
 tex=tex[:a]+seg+tex[end:]
MANUSCRIPT.write_text(tex)
print('New three-mode bounds:',list(zip(data['noise'][::7],new[::7])),flush=True)


==> anc/code/requirements.txt <==
numpy>=1.24
scipy>=1.10
mpmath>=1.2


==> anc/code/revision_identity_checks.py <==
"""Targeted checks of the matrix identities expanded in the accessibility revision.

These are finite sampled numerical consistency checks, not formal verification.
Run from the package root: python code/revision_identity_checks.py
No manuscript or plot coordinates are changed.
"""
from __future__ import annotations
import json
from pathlib import Path
import numpy as np
from scipy.integrate import quad_vec
from scipy.linalg import expm
from gaussian_entanglement import omega, gibbs_matrix, relative_entropy_nats, entropy_nats

ROOT=Path(__file__).resolve().parents[1]
def sym(a):return (a+a.T)/2

def main():
    rng=np.random.default_rng(2026101262)
    report={'seed':2026101262,'cases':96,'scope':'Sampled finite-matrix identities; not proof verification.'}
    h_error=positive_error=jacobi_error=ode_error=0.;uncertainty_margin=1e9;inverse_margin=1e9
    negative_cases=0
    for k in range(96):
        n=1+k%4;d=2*n;om=omega(n)
        symp=expm(om@sym(rng.normal(size=(d,d))*.16))
        w=symp@np.diag(np.repeat(rng.uniform(1.2,3,n),2))@symp.T
        s2=expm(om@sym(rng.normal(size=(d,d))*.12))
        vs=np.ones(n) if k%3==0 else rng.uniform(1.1,2,n)
        v=s2@np.diag(np.repeat(vs,2))@s2.T
        h=quad_vec(lambda t:np.linalg.inv(w+1j*t*om),-1,1,epsabs=2e-11,epsrel=2e-11)[0]
        h_error=max(h_error,float(np.max(np.abs(h-gibbs_matrix(w)))))
        qint=quad_vec(lambda t:np.trace((v+1j*om)@np.linalg.inv(w+1j*t*om)).real,0,1,epsabs=2e-11,epsrel=2e-11)[0]
        f=.5*np.linalg.slogdet(w)[1]-n*np.log(2)-entropy_nats(v)+.5*qint
        positive_error=max(positive_error,abs(f-relative_entropy_nats(v,w)))
        x=sym(rng.normal(size=(d,d)));x/=np.linalg.norm(x)
        t=.33;eps=1e-5;a=w+1j*t*om
        numerical=(np.linalg.slogdet(w+1j*(t+eps)*om)[1]-np.linalg.slogdet(w+1j*(t-eps)*om)[1])/(2*eps)
        jacobi_error=max(jacobi_error,abs(numerical-np.trace(np.linalg.inv(a)@(1j*om)).real))
        ev,u=np.linalg.eigh(w);root=(u*np.sqrt(ev))@u.T;ir=(u/np.sqrt(ev))@u.T;l=ir@x@ir
        path=lambda z:root@expm(z*l)@root
        eps2=2e-4
        numerical=(path(eps2)-2*w+path(-eps2))/eps2**2
        ode_error=max(ode_error,float(np.max(np.abs(numerical-x@np.linalg.inv(w)@x))))
        # Nonsingular generic antisymmetric J, not restricted to canonical Omega.
        change=np.eye(d)+rng.normal(size=(d,d))*.13
        j=change@om@change.T;wg=change@w@change.T
        uncertainty_margin=min(uncertainty_margin,float(np.linalg.eigvalsh(wg+1j*j).min()))
        inverse_margin=min(inverse_margin,float(np.linalg.eigvalsh(wg-j@np.linalg.inv(wg)@j.T).min()))
        # Both equivalent tests must detect a deliberately violated uncertainty relation.
        bad=.15*wg
        if np.linalg.eigvalsh(bad+1j*j).min()<0 and np.linalg.eigvalsh(bad-j@np.linalg.inv(bad)@j.T).min()<0:negative_cases+=1
    report.update(Hamiltonian_integral_max_error=h_error,positive_relative_entropy_max_error=positive_error,
        logdet_derivative_max_error=jacobi_error,geodesic_ODE_max_entry_error=ode_error,
        generic_J_uncertainty_min_eigenvalue=uncertainty_margin,generic_J_inverse_test_min_eigenvalue=inverse_margin,
        matched_nonphysical_cases=negative_cases)
    assert h_error<1e-8 and positive_error<1e-8 and jacobi_error<1e-7 and ode_error<2e-6
    assert uncertainty_margin>0 and inverse_margin>0 and negative_cases==96
    report['status']='All checks passed.'
    (ROOT/'data/revision_identity_checks.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))
if __name__=='__main__':main()


==> anc/code/run_all_checks.py <==
"""Run the reproducible checks. This is not a proof-verification system.

Run: python code/run_all_checks.py
The checks write numerical records only; they do not edit the manuscript or figures.
"""
from __future__ import annotations
import json
import platform
import subprocess
import sys
from pathlib import Path
import numpy
import scipy
import mpmath

ROOT=Path(__file__).resolve().parents[1]
JOBS=[
    ('gaussian_entanglement.py','self_test_output.txt'),
    ('geometry_checks.py','geometry_run.txt'),
    ('boundary_and_geometry_checks.py','boundary_run.txt'),
    ('strict_replacement_checks.py','strict_replacement_run.txt'),
    ('faithful_gap_check.py','interval_run.txt'),
    ('generate_paper_data.py','table_generation.json'),
    ('operational_checks.py','operational_checks_run.txt'),
    ('revision_identity_checks.py','revision_identity_checks_run.txt'),
    ('runtime_checks.py','runtime_checks_run.txt'),
]

def main() -> None:
    records=[]
    for script, output in JOBS:
        proc=subprocess.run([sys.executable,str(ROOT/'code'/script)],
            cwd=ROOT,text=True,capture_output=True,timeout=180,check=False)
        (ROOT/'data'/output).write_text(proc.stdout)
        if proc.stderr:
            (ROOT/'data'/(script+'.stderr.txt')).write_text(proc.stderr)
        records.append({'script':script,'return_code':proc.returncode,
                        'stdout':str(Path('data')/output),
                        'stderr_nonempty':bool(proc.stderr)})
        if proc.returncode:
            raise RuntimeError(f'{script} failed:\n{proc.stdout}\n{proc.stderr}')
        print(f'PASS {script}',flush=True)
    versions={'python':platform.python_version(),'numpy':numpy.__version__,
              'scipy':scipy.__version__,'mpmath':mpmath.__version__}
    summary={'environment':versions,'runs':records,
             'scope':'Numerical consistency and scalar interval checks; not formal proof verification.'}
    (ROOT/'data'/'verification_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps(versions,indent=2))

if __name__=='__main__':
    main()


==> anc/code/runtime_checks.py <==
"""Reproducible consistency checks for the quantitative runtime appendix.

Run from the package root: python code/runtime_checks.py
The checks are not a proof or a certified arbitrary-mode SDP implementation.
They do not modify the manuscript or its figures. NumPy/SciPy checks use
floating-point tolerances; the scalar near-boundary checks use mpmath.
"""
from __future__ import annotations
import csv
import json
from pathlib import Path
import numpy as np
from scipy.linalg import expm
from scipy.special import roots_legendre
from scipy.optimize import minimize_scalar
import mpmath as mp
from gaussian_entanglement import (omega, entropy_nats, relative_entropy_nats,
    symmetric_gaussian_entanglement, squeezed_thermal_covariance, LN2)

ROOT = Path(__file__).resolve().parents[1]
SEED = 2026101307
rng = np.random.default_rng(SEED)

def power(a: np.ndarray, p: float) -> np.ndarray:
    vals, vecs = np.linalg.eigh((a+a.T)/2)
    if vals[0] <= 0: raise ValueError("Positive matrix required")
    return (vecs*vals**p)@vecs.T

def random_symplectic(n: int, scale: float=.35) -> np.ndarray:
    a=rng.normal(size=(2*n,2*n)); a=(a+a.T)/2
    return expm(omega(n)@a*scale/np.sqrt(2*n))

def geodesic(w: np.ndarray, y: np.ndarray, s: float) -> np.ndarray:
    h=power(w,.5); ih=power(w,-.5)
    return h@power(ih@y@ih,s)@h

def graded_rule(kappa: float, order: int):
    if not 1<kappa<=2 or order<1: raise ValueError("Invalid quadrature parameters")
    x, q=roots_legendre(order); nodes=[]; weights=[]; start=0.; count=0; ratios=[]
    while start < 1:
        end=min(1.,(start+kappa)/2)
        if end<=start: raise ArithmeticError("Margin below machine resolution")
        mid=(start+end)/2; half=(end-start)/2
        nodes.extend(mid+half*x); weights.extend(half*q)
        ratios.append(half/(kappa-mid)); start=end; count+=1
    return np.asarray(nodes),np.asarray(weights),count,max(ratios)

def phi_quad(v: np.ndarray,w: np.ndarray,kappa: float,r: int) -> float:
    nodes,weights,_,_=graded_rule(kappa,r); om=omega(len(v)//2);cv=v+1j*om
    return float(sum(wt*np.trace(cv@np.linalg.inv(w+1j*t*om)).real/2
                     for t,wt in zip(nodes,weights)))

def hessian(v: np.ndarray,w: np.ndarray,x: np.ndarray,kappa: float,r: int=18):
    om=omega(len(v)//2);cv=v+1j*om;wi=np.linalg.inv(w)
    ir=power(w,-.5);a=1j*ir@om@ir;c=ir@cv@ir;b=ir@x@ir
    nodes,weights,_,_=graded_rule(kappa,r); direct=normal=0.
    point_error=0.
    for t,wt in zip(nodes,weights):
        q=np.linalg.inv(w+1j*t*om);p=np.linalg.inv(np.eye(len(w))+t*a)
        aa=np.trace(cv@q@x@(2*q-wi)@x@q).real
        bb=np.trace(c@p@b@(2*p-np.eye(len(w)))@b@p).real
        point_error=max(point_error,abs(aa-bb)/(1+abs(aa)))
        direct+=wt*aa/2;normal+=wt*bb/2
    return direct,normal,point_error,float(np.linalg.norm(b,'fro')**2)

def run_matrix_checks():
    ratio=1e100; normerr=0.; normalized=0.; surrogate_max=-1e100
    pure=0; values=[]
    for k in range(180):
        n=1+k%3; sv=random_symplectic(n)
        ispure=k%2==0
        nu=np.ones(n) if ispure else rng.uniform(1.05,2.5,n)
        pure+=ispure; v=sv@np.diag(np.repeat(nu,2))@sv.T
        sw=random_symplectic(n);kap=float(rng.uniform(1.005,1.3))
        w=sw@np.diag(np.repeat(rng.uniform(kap+0.01,2.8,n),2))@sw.T
        z=rng.normal(size=w.shape);x=(z+z.T)/2
        m=max(4.,np.linalg.norm(w,2),np.linalg.norm(np.linalg.inv(w),2))
        lam=np.linalg.norm(v,2);mu=1/(64*m*m*lam*lam)
        h,hn,err,speed=hessian(v,w,x,kap)
        normerr=max(normerr,err);normalized=max(normalized,abs(h-hn)/(1+abs(h)))
        sharp=np.linalg.eigvalsh(v)[0]**1.5/(32*m*m*np.sqrt(np.linalg.norm(v+1j*omega(n),2)))
        if h+1e-9 < sharp*speed:raise AssertionError(('curvature',k,h,sharp*speed))
        ratio=min(ratio,h/(mu*speed))
        # Check the exact surrogate remainder along a genuine matrix geodesic.
        sy=random_symplectic(n);y=sy@(rng.uniform(1.4,3.0)*np.eye(2*n))@sy.T
        mm=max(m,np.linalg.norm(y,2),np.linalg.norm(np.linalg.inv(y),2));s=.2
        ys=geodesic(w,y,s); eig=np.linalg.eigvalsh(power(w,-.5)@y@power(w,-.5))
        dsq=float(np.sum(np.log(eig)**2))
        rem=.5*(np.trace(np.linalg.solve(w,ys))-np.linalg.slogdet(ys)[1]+np.linalg.slogdet(w)[1]-2*n)
        ub=.25*s*s*np.exp(2*s*np.log(mm))*dsq
        if rem>ub+2e-10:raise AssertionError(('surrogate',rem,ub))
        surrogate_max=max(surrogate_max,rem-ub)
        values.append((k,n,int(ispure),m,lam,h,speed,mu,sharp))
    with (ROOT/'data/runtime_curvature_samples.csv').open('w',newline='') as f:
        wr=csv.writer(f);wr.writerow(['case','modes','pure','M','Lambda','hessian','speed_squared','mu','sharp_mu']);wr.writerows(values)
    return {'cases':180,'pure_inputs':pure,'minimum_hessian_to_conservative_lower_bound_ratio':ratio,
            'max_pointwise_normalization_relative_error':normerr,'max_integrated_normalization_relative_error':normalized,
            'max_surrogate_remainder_minus_bound':surrogate_max}

def run_quadrature_checks():
    maxratio=0.;maxerr=0.;maxpartition=0.;center=1.
    for k in range(36):
        n=1+k%3; kap=1+10**(-1-(k%5))
        s=random_symplectic(n,.2);w=kap*(s@s.T)
        a=random_symplectic(n,.25);v=a@((1. if k%2 else 2.)*np.eye(2*n))@a.T
        m=max(4.,np.linalg.norm(w,2),np.linalg.norm(np.linalg.inv(w),2))
        q0=m/(1-1/kap)
        exact=relative_entropy_nats(v,w)-.5*np.linalg.slogdet(w)[1]+n*LN2+entropy_nats(v)
        for r in (2,4,8):
            approx=phi_quad(v,w,kap,r);bound=1.5*np.trace(v)*q0*3.**(-2*r)
            err=abs(exact-approx);maxerr=max(maxerr,err);maxratio=max(maxratio,err/bound)
            if err>bound+1e-7:raise AssertionError(('quadrature',k,r,err,bound))
            nodes,weights,j,partition=graded_rule(kap,r);maxpartition=max(maxpartition,partition)
            if abs(sum(weights)-1)>2e-14 or min(weights)<=0:raise AssertionError('weights')
            om=omega(n);i=np.eye(2*n)
            for t in (0.,float(nodes[-1]),1.):
                block=np.block([[3*i+1j*t*om,i],[i,i]])
                center=min(center,float(np.linalg.eigvalsh(block)[0]))
    if center<1/3-1e-12:raise AssertionError(('center',center))
    return {'reference_cases':36,'quadrature_comparisons':108,'largest_absolute_error':maxerr,
            'largest_error_to_analytic_bound_ratio':maxratio,'max_local_Neumann_ratio':maxpartition,
            'minimum_strict_center_inverse_block_eigenvalue':center}

def run_high_precision():
    mp.mp.dps=70; out=[]
    for exponent in (6,12,20):
        kap=1+mp.mpf(10)**(-exponent);m=mp.mpf(4);q0=m/(1-1/kap)
        for v in (mp.mpf(1),mp.mpf(2)):
            exact=v*mp.atanh(1/kap)+mp.log(1-1/kap**2)/2
            for r in (4,8,12):
                nodes,weights=mp.gauss_quadrature(r,'legendre');total=mp.mpf(0);a=mp.mpf(0);j=0
                while a<1:
                    b=min(mp.mpf(1),(a+kap)/2);c=(a+b)/2;h=(b-a)/2
                    for index in range(r):
                        t=c+h*nodes[index]
                        total+=h*weights[index]*(v*kap-t)/(kap**2-t**2)
                    a=b;j+=1
                error=abs(total-exact);bound=3*v*q0*mp.mpf(3)**(-2*r)
                if error>bound:raise AssertionError('mp quadrature bound')
                out.append({'margin_exponent':exponent,'source_thermal_variance':str(v),'order':r,
                            'intervals':j,'absolute_error':mp.nstr(error,16),'upper_bound':mp.nstr(bound,16)})
    (ROOT/'data/runtime_high_precision.json').write_text(json.dumps(out,indent=2)+'\n')
    return {'decimal_digits':70,'cases':len(out),'smallest_regularization_margin':'1e-20'}

def run_scalar_demo():
    v,r=1.01,.5;source=squeezed_thermal_covariance(v,r)
    exact=symmetric_gaussian_entanglement(v,r); xstar=1/exact.inverse_symplectic_eigenvalue**2
    lo,hi=1.001**2,16.; x=12.;rows=[];mu=1/(64*hi**2*np.linalg.norm(source,2)**2)
    u,w=v*np.exp(-2*r),v*np.exp(2*r);sv=entropy_nats(source)
    def f(y):
        b=np.sqrt(y);return np.log((y-1)/4)+(u*b+w/b)*np.arctanh(1/b)-sv
    opt=f(xstar)
    for k in range(65):
        value=f(x);gap=max(0.,value-opt);rows.append((k,x,value,gap,(f(12.)-opt)*np.exp(-mu*k)))
        prev=x
        result=minimize_scalar(lambda y:f(y)-np.log(y)+y/prev,bounds=(lo,hi),method='bounded',options={'xatol':1e-12})
        if not result.success:raise AssertionError('scalar minimization')
        x=float(result.x)
        if f(x)>value+2e-11:raise AssertionError('scalar descent')
        if f(x)-opt>(1-mu)*gap+3e-10:raise AssertionError('scalar geometric bound')
    with (ROOT/'data/runtime_scalar_iterations.csv').open('w',newline='') as stream:
        writer=csv.writer(stream);writer.writerow(['iteration','reference_b_squared','objective_nats','gap_nats','proved_envelope_nats']);writer.writerows(rows)
    return {'input_v':v,'input_r':r,'iterations':len(rows)-1,'start_b_squared':12.,
            'final_gap_nats':rows[-1][3],'scalar_optimum_b_squared':xstar,
            'scope':'Illustrative floating-point scalar restriction; not a certified general SDP solver.'}

def main():
    result={'seed':SEED,'scope':'Numerical consistency checks using direct and normalized formulas; analytical proofs are in the manuscript.'}
    result['matrix_checks']=run_matrix_checks();print('Matrix curvature and surrogate checks passed',flush=True)
    result['quadrature_checks']=run_quadrature_checks();print('Quadrature and strict-feasibility checks passed',flush=True)
    result['high_precision_checks']=run_high_precision();print('High-precision near-boundary checks passed',flush=True)
    result['scalar_majorization']=run_scalar_demo()
    (ROOT/'data/runtime_checks.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/code/strict_replacement_checks.py <==
"""Targeted checks of the strict reference-noise and Rains-replacement results.

These floating-point checks complement the proofs and are not global certificates.
Run from the package root: python code/strict_replacement_checks.py
"""
from __future__ import annotations
import json
from pathlib import Path
import numpy as np
from scipy.linalg import expm
from gaussian_entanglement import (
    omega, relative_entropy_nats, log_negativity_nats, ppt_majorant,
    squeezed_thermal_covariance,
)

ROOT = Path(__file__).resolve().parents[1]


def main() -> None:
    rng = np.random.default_rng(123007)
    margins = []
    for j in range(100):
        modes = 1 + j % 3
        dim = 2*modes
        h = rng.normal(size=(dim, dim)); h=(h+h.T)/9
        symp = expm(omega(modes)@h)
        source_nu = np.ones(modes) if j % 2 else 1.2+rng.random(modes)
        v = symp @ np.diag(np.repeat(source_nu, 2)) @ symp.T
        h = rng.normal(size=(dim, dim)); h=(h+h.T)/11
        symp = expm(omega(modes)@h)
        w = symp @ np.diag(np.repeat(1.3+rng.random(modes), 2)) @ symp.T
        noise = rng.normal(size=(dim, dim))/6
        wp = w+noise@noise.T
        margin = (relative_entropy_nats(v,w)
                  +.5*(np.linalg.slogdet(wp)[1]-np.linalg.slogdet(w)[1])
                  -relative_entropy_nats(v,wp))
        assert margin>0, (j, margin)
        margins.append(margin)
    npt_rows=[]
    for vthermal, r in [(1.,.15),(1.,.3),(1.,.7),(1.01,.3),(1.5,1.)]:
        # Here source equals reference, so its relative entropy is exactly zero,
        # including the pure (nonfaithful) examples.
        v=squeezed_thermal_covariance(vthermal,r)
        wplus=ppt_majorant(v,1)
        en=log_negativity_nats(v,1)
        repaired_value=relative_entropy_nats(v,wplus)
        assert en-repaired_value>0
        npt_rows.append({'v':vthermal,'r':r,
                         'negativity_penalty_nats':en,
                         'replacement_relative_entropy_nats':repaired_value,
                         'strict_improvement_nats':en-repaired_value})
    boundary_margin=float(np.log(2)-np.log(1.5))
    out={'random_ordered_references':len(margins),
         'minimum_strict_noise_improvement_nats':min(margins),
         'vacuum_reference_to_thermal_strict_margin_nats':boundary_margin,
         'NPT_reference_checks':npt_rows}
    (ROOT/'data'/'strict_replacement_checks.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/data/boundary_and_geometry_checks.json <==
{
  "boundary_max_absolute_error_nats": 7.993605777301127e-15,
  "boundary_strict_chord_gap_nats": 0.029012295188969084,
  "support_violating_regularization_values_nats": [
    0.6162801305889221,
    1.701868743098367,
    2.846429789891352,
    3.997047521952071
  ],
  "random_feasible_geodesics": 100,
  "minimum_separability_witness_slack": 0.009195230177107454,
  "minimum_physical_symplectic_margin": 0.41739368630227225,
  "minimum_PPT_symplectic_margin": 0.42906571689182393,
  "minimum_strict_chord_gap_nats": 0.02168824513742873,
  "maximum_parity_midpoint_offdiagonal_norm": 1.1919178363488404e-14
}


==> anc/data/boundary_run.txt <==
{
  "boundary_max_absolute_error_nats": 7.993605777301127e-15,
  "boundary_strict_chord_gap_nats": 0.029012295188969084,
  "support_violating_regularization_values_nats": [
    0.6162801305889221,
    1.701868743098367,
    2.846429789891352,
    3.997047521952071
  ],
  "random_feasible_geodesics": 100,
  "minimum_separability_witness_slack": 0.009195230177107454,
  "minimum_physical_symplectic_margin": 0.41739368630227225,
  "minimum_PPT_symplectic_margin": 0.42906571689182393,
  "minimum_strict_chord_gap_nats": 0.02168824513742873,
  "maximum_parity_midpoint_offdiagonal_norm": 1.1919178363488404e-14
}


==> anc/data/faithful_gap.csv <==
v,gaussian_value_bits,unrestricted_upper_bound_bits
1.0,0.5673267839051935,0.4579497955522016
1.000625,0.5612331021051946,0.4579497955522016
1.00125,0.556386904493478,0.4579497955522016
1.001875,0.5520100038863931,0.4579497955522016
1.0025,0.5479369942921927,0.4579497955522016
1.003125,0.5440893230965833,0.4579497955522016
1.00375,0.5404207270698232,0.4579497955522016
1.004375,0.5369006396721844,0.4579497955522016
1.005,0.5335073382574184,0.4579497955522016
1.005625,0.5302245827519473,0.4579497955522016
1.00625,0.5270397693348158,0.4579497955522016
1.006875,0.5239428307245048,0.4579497955522016
1.0075,0.5209255398594905,0.4579497955522016
1.008125,0.5179810473479813,0.4579497955522016
1.00875,0.5151035620917971,0.4579497955522016
1.009375,0.5122881236231184,0.4579497955522016
1.01,0.5095304354157805,0.4579497955522016
1.010625,0.5068267400263299,0.4579497955522016
1.01125,0.5041737237111027,0.4579497955522016
1.011875,0.5015684423016438,0.4579497955522016
1.0125,0.499008262726115,0.4579497955522016
1.013125,0.49649081625380814,0.4579497955522016
1.01375,0.4940139606643165,0.4579497955522016
1.014375,0.4915757493082208,0.4579497955522016
1.0150000000000001,0.4891744055579572,0.4579497955522016
1.015625,0.4868083015236954,0.4579497955522016
1.01625,0.48447594017968926,0.4579497955522016
1.016875,0.4821759402441849,0.4579497955522016
1.0175,0.47990702330216073,0.4579497955522016
1.018125,0.4776680027698508,0.4579497955522016
1.01875,0.4754577743830747,0.4579497955522016
1.019375,0.4732753079550992,0.4579497955522016
1.02,0.4711196401990281,0.4579497955522016
1.0206250000000001,0.4689898684482326,0.4579497955522016
1.02125,0.46688514513858903,0.4579497955522016
1.021875,0.46480467294040434,0.4579497955522016
1.0225,0.46274770044713553,0.4579497955522016
1.023125,0.4607135183435015,0.4579497955522016
1.02375,0.4587014559881472,0.4579497955522016
1.024375,0.45671087835629176,0.4579497955522016
1.025,0.4547411832961497,0.4579497955522016
1.025625,0.45279179905989864,0.4579497955522016
1.02625,0.4508621820756762,0.4579497955522016
1.026875,0.44895181493191283,0.4579497955522016
1.0275,0.447060204549262,0.4579497955522016
1.028125,0.44518688051884303,0.4579497955522016
1.02875,0.44333139358826507,0.4579497955522016
1.029375,0.4414933142793913,0.4579497955522016
1.03,0.4396722316237954,0.4579497955522016
1.0306250000000001,0.437867752003679,0.4579497955522016
1.03125,0.43607949808744095,0.4579497955522016
1.031875,0.43430710785046467,0.4579497955522016
1.0325,0.4325502336727532,0.4579497955522016
1.033125,0.43080854150600245,0.4579497955522016
1.03375,0.42908171010360074,0.4579497955522016
1.034375,0.4273694303076699,0.4579497955522016
1.0350000000000001,0.42567140438801343,0.4579497955522016
1.035625,0.42398734542830474,0.4579497955522016
1.0362500000000001,0.42231697675537144,0.4579497955522016
1.036875,0.4206600314078785,0.4579497955522016
1.0375,0.4190162516410364,0.4579497955522016
1.038125,0.41738538846437584,0.4579497955522016
1.03875,0.4157672012098367,0.4579497955522016
1.039375,0.4141614571277461,0.4579497955522016
1.04,0.4125679310084695,0.4579497955522016
1.0406250000000001,0.4109864048277272,0.4579497955522016
1.04125,0.4094166674137509,0.4579497955522016
1.041875,0.4078585141346356,0.4579497955522016
1.0425,0.40631174660435976,0.4579497955522016
1.043125,0.4047761724061295,0.4579497955522016
1.04375,0.40325160483176686,0.4579497955522016
1.044375,0.4017378626359938,0.4579497955522016
1.045,0.4002347698045966,0.4579497955522016
1.045625,0.39874215533545954,0.4579497955522016
1.0462500000000001,0.3972598530316189,0.4579497955522016
1.046875,0.3957877013055151,0.4579497955522016
1.0475,0.394325542993695,0.4579497955522016
1.048125,0.39287322518127366,0.4579497955522016
1.04875,0.3914305990355301,0.4579497955522016
1.049375,0.38999751964804635,0.4579497955522016
1.05,0.38857384588484484,0.4579497955522016


==> anc/data/faithful_gap_intervals.json <==
{
  "Gaussian_REE_and_Rains_lower_bound_bits": "[0.469984535257258181184041551082198075625653656, 0.469984535257258181184041551082198075626881956]",
  "unrestricted_REE_and_Rains_upper_bound_bits": "[0.4579497955522016584794929904205060522391289, 0.457949795552201658479492990420506052239255173]",
  "strict_gap_lower_bound_bits": "[0.0120347397050565227045485606616920233863984828, 0.0120347397050565227045485606616920233877530564]"
}

==> anc/data/geometry_checks.json <==
{
  "cases": 100,
  "max_integral_identity_error": 8.171241461241152e-14,
  "max_gradient_error": 1.1726129400813079e-08,
  "max_relative_hessian_error": 1.9322687947465056e-06,
  "minimum_geodesic_curvature": 0.0031712533655682247
}

==> anc/data/geometry_run.txt <==
{
  "cases": 100,
  "max_integral_identity_error": 8.171241461241152e-14,
  "max_gradient_error": 1.1726129400813079e-08,
  "max_relative_hessian_error": 1.9322687947465056e-06,
  "minimum_geodesic_curvature": 0.0031712533655682247
}


==> anc/data/interval_run.txt <==
{
  "Gaussian_REE_and_Rains_lower_bound_bits": "[0.469984535257258181184041551082198075625653656, 0.469984535257258181184041551082198075626881956]",
  "unrestricted_REE_and_Rains_upper_bound_bits": "[0.4579497955522016584794929904205060522391289, 0.457949795552201658479492990420506052239255173]",
  "strict_gap_lower_bound_bits": "[0.0120347397050565227045485606616920233863984828, 0.0120347397050565227045485606616920233877530564]"
}


==> anc/data/majorization_demo.json <==
{
  "certified": false,
  "status": "floating-point diagnostics; not an interval certificate",
  "history": [
    {
      "iteration": 1,
      "bits": 0.15729590752228492,
      "inner_error_estimate_nats": 5.056084897390999e-07,
      "feasibility_margin": 1.3518856808501596,
      "newton_steps": 14,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 2,
      "bits": 0.03415230457107727,
      "inner_error_estimate_nats": 5.056084918417989e-07,
      "feasibility_margin": 0.9542172675283709,
      "newton_steps": 15,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 3,
      "bits": 0.006790687777141577,
      "inner_error_estimate_nats": 5.056084944883205e-07,
      "feasibility_margin": 0.8019868802741176,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 4,
      "bits": 0.0012933829816049614,
      "inner_error_estimate_nats": 5.05608495963785e-07,
      "feasibility_margin": 0.7413744789303424,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 5,
      "bits": 0.00024223898961935915,
      "inner_error_estimate_nats": 5.056084956633914e-07,
      "feasibility_margin": 0.7168604977407529,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 6,
      "bits": 4.51790092683229e-05,
      "inner_error_estimate_nats": 5.056085015038939e-07,
      "feasibility_margin": 0.7068834168906704,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 7,
      "bits": 8.436905222941161e-06,
      "inner_error_estimate_nats": 5.056084944594459e-07,
      "feasibility_margin": 0.7028123813490447,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 8,
      "bits": 1.5810494851760706e-06,
      "inner_error_estimate_nats": 5.056085005618748e-07,
      "feasibility_margin": 0.7011495067364167,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 9,
      "bits": 2.975678768389136e-07,
      "inner_error_estimate_nats": 5.056084977589983e-07,
      "feasibility_margin": 0.7004699915693837,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 10,
      "bits": 5.626780405038447e-08,
      "inner_error_estimate_nats": 5.056084969680925e-07,
      "feasibility_margin": 0.7001922669313349,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    }
  ],
  "reference": [
    [
      1.8001922669313348,
      0.0,
      0.0,
      0.0
    ],
    [
      0.0,
      1.8001922669313353,
      0.0,
      0.0
    ],
    [
      0.0,
      0.0,
      2.200486069790695,
      0.0
    ],
    [
      0.0,
      0.0,
      0.0,
      2.200486069790695
    ]
  ]
}

==> anc/data/majorization_sep_demo.json <==
{
  "certified": false,
  "status": "floating-point diagnostics; not an interval certificate",
  "history": [
    {
      "iteration": 1,
      "bits": 0.15729594395393132,
      "inner_error_estimate_nats": 5.056086935994563e-07,
      "feasibility_margin": 0.5487780449053934,
      "newton_steps": 16,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 2,
      "bits": 0.034152328579339156,
      "inner_error_estimate_nats": 5.056088015188636e-07,
      "feasibility_margin": 0.38747542952668734,
      "newton_steps": 17,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 3,
      "bits": 0.006790699445078034,
      "inner_error_estimate_nats": 5.056088718081939e-07,
      "feasibility_margin": 0.3276100925950492,
      "newton_steps": 17,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 4,
      "bits": 0.0012933881199068396,
      "inner_error_estimate_nats": 5.056088926970572e-07,
      "feasibility_margin": 0.30409495337600717,
      "newton_steps": 19,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 5,
      "bits": 0.0002422411867009591,
      "inner_error_estimate_nats": 5.056089113051802e-07,
      "feasibility_margin": 0.2946384949705859,
      "newton_steps": 19,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 6,
      "bits": 4.517994343682418e-05,
      "inner_error_estimate_nats": 5.056089272931947e-07,
      "feasibility_margin": 0.29079879541014486,
      "newton_steps": 19,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 7,
      "bits": 8.437302961657246e-06,
      "inner_error_estimate_nats": 5.056089239086999e-07,
      "feasibility_margin": 0.2892335603622014,
      "newton_steps": 19,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 8,
      "bits": 1.581219301377779e-06,
      "inner_error_estimate_nats": 5.056089256103006e-07,
      "feasibility_margin": 0.28859446953711254,
      "newton_steps": 19,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 9,
      "bits": 2.976405773220471e-07,
      "inner_error_estimate_nats": 5.056089257598532e-07,
      "feasibility_margin": 0.28833335439479924,
      "newton_steps": 19,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    },
    {
      "iteration": 10,
      "bits": 5.6299007987272836e-08,
      "inner_error_estimate_nats": 5.056089282878729e-07,
      "feasibility_margin": 0.2882266410751058,
      "newton_steps": 19,
      "quadrature_error_bound_nats": 2.8042392798859412e-09
    }
  ],
  "reference": [
    [
      1.8001923602634886,
      0.0,
      0.0,
      0.0
    ],
    [
      0.0,
      1.8001923602634886,
      0.0,
      0.0
    ],
    [
      0.0,
      0.0,
      2.200486177425738,
      0.0
    ],
    [
      0.0,
      0.0,
      0.0,
      2.200486177425738
    ]
  ]
}

==> anc/data/new_figure_checks.json <==
{
  "three_mode_max_improvement_bits": 0.04474418980341366,
  "three_mode_max_relative_improvement": 0.0804043463414611,
  "thermal_max_improvement_bits": 0.06380894410836424,
  "all_new_operational_upper_bounds_above_evaluated_lower_bounds": true
}

==> anc/data/new_results_checks.json <==
{
  "channel_matrix_cases": 130,
  "minimum_cp_eigenvalue": -1.375141034351917e-15,
  "preparation_covariance_max_error": 4.440892098500626e-16,
  "gradient_directional_error": 2.5341811982215745e-11,
  "hessian_directional_error": 4.724782972829398e-12
}

==> anc/data/noisy_channel_2.csv <==
energy,loss_core_upper,noisy_core_upper,Gaussian_resource_upper,combined_upper,hashing,hybrid_recurrence,entanglement_lower,key_lower,entanglement_lower_unshared,key_lower_unshared
0.0,0.0,0.0,1.496382114087626,0.0,0.0,0.0,-0.0,-0.0,0.0,0.0
0.025,0.09920762232244512,0.056071339187566425,1.496382114087626,0.056071339187566425,0.005900594079948029,0.026302199305987005,0.026302199305987012,0.026302199305987015,0.026302199305987005,0.026302199305987005
0.03283749779236805,0.12212409057105744,0.07183135949480339,1.496382114087626,0.07183135949480339,0.01030506374702933,0.034547936465790914,0.03454793646579095,0.034547936465791004,0.034547936465790914,0.034547936465790914
0.04313205045055103,0.14975726590919874,0.09149524672654467,1.496382114087626,0.09149524672654467,0.016388784524696498,0.045378711497051194,0.045378711497051194,0.045378711497051194,0.045378711497051194,0.045378711497051194
0.05665394445801106,0.18287287658623388,0.11577454694337723,1.496382114087626,0.11577454694337723,0.0245533547503618,0.05778284550665113,0.05778284550665109,0.05778284550665113,0.05778284550665113,0.05778284550665113
0.07441495104275515,0.22228671746224368,0.14540375515922713,1.496382114087626,0.14540375515922713,0.03522425053256073,0.07160538790620105,0.07160538790620118,0.07402269536292545,0.07160538790620105,0.07160538790620105
0.09774403162342593,0.26884256868170986,0.18110565719762117,1.496382114087626,0.18110565719762117,0.048825451963675826,0.08976129612740642,0.08976129612740655,0.09535373671507752,0.08976129612740642,0.08976129612740642
0.12838677690605602,0.32336936818951356,0.22354044822725772,1.496382114087626,0.22354044822725772,0.0657450195319147,0.11360907997269715,0.11360907997269715,0.1233720576474857,0.11360907997269715,0.11360907997269715
0.16863602012887446,0.38662799215715127,0.27326149859029153,1.496382114087626,0.27326149859029153,0.08629204926290268,0.14493314194760132,0.14493314194760124,0.1601741197180381,0.14493314194760132,0.14493314194760132
0.22150339754782586,0.45923572628345977,0.3306760310777548,1.496382114087626,0.3306760310777548,0.11064688309488291,0.1768638041107189,0.1768638041107189,0.20851362499789242,0.1768638041107189,0.20447841432806874
0.29094469311915006,0.5415760975784979,0.3960187743151481,1.496382114087626,0.3960187743151481,0.13880875851372187,0.2130297912952101,0.2130297912952101,0.2720075609143476,0.2130297912952101,0.2720075609143476
0.3821558287200515,0.6336856154482109,0.4693194781438481,1.496382114087626,0.4693194781438481,0.170548215353715,0.2511741723807732,0.2511741723807732,0.3447308444936118,0.2511741723807732,0.3447308444936118
0.5,0.7336212560487279,0.5491057921119367,1.496382114087626,0.5491057921119367,0.20485618684075968,0.28923589421594575,0.28923589421594575,0.4202222531540868,0.28923589421594575,0.4202222531540868
0.5019616472774105,0.735140269549452,0.5503207888556885,1.496382114087626,0.5503207888556885,0.20537486905001057,0.2897194674461977,0.28971946744619764,0.42134228250331357,0.2897194674461977,0.4213422825033136
0.6593265793730158,0.844951652261908,0.6383359232025243,1.496382114087626,0.6383359232025243,0.24253310188294108,0.3215433082287853,0.3275059391790029,0.5001420623264073,0.3215433082287853,0.5001420623264073
0.8660254037844387,0.9615011918409574,0.7321078478763101,1.496382114087626,0.7321078478763101,0.3183486772893902,0.3373417517537151,0.3771384664632916,0.5363457394693705,0.3373417517537151,0.5012862074889448
1.0,1.024954164020067,0.7832775317061771,1.496382114087626,0.7832775317061771,0.3734828713572833,0.3416033652921888,0.40930845011466666,0.5598116350329245,0.3734828713572833,0.5397915720948734
1.137524291396246,1.0825436551659204,0.8297648931443518,1.496382114087626,0.8297648931443518,0.42317467881525594,0.3423049097379068,0.44233078666841313,0.5838992661996993,0.42317467881525594,0.5742643059901285
1.4941380562995692,1.2053059878801242,0.9289109660043435,1.496382114087626,0.9289109660043435,0.5279608935009765,0.3427088207641517,0.5279608935009765,0.646360819360702,0.5279608935009765,0.646360819360702
1.9625502050092072,1.3266911045723462,1.0268413501374936,1.496382114087626,1.0268413501374936,0.6299768754464607,0.3432393578614537,0.6299768754465043,0.715938792222598,0.6299768754464607,0.7159387922225995
2.0,1.3349730755342417,1.0335140759934847,1.496382114087626,1.0335140759934847,0.636877305654175,0.3432817745784077,0.6368773056541734,0.7206274420368238,0.636877305654175,0.7206274420368239
2.5778095209760514,1.4435669930389023,1.1208391387717818,1.496382114087626,1.1208391387717818,0.7266202476453736,0.34379954775135346,0.7266202476453736,0.7815005368540215,0.7266202476453736,0.7815005368540215
3.3859525781678546,1.5530908397028402,1.2084918202386334,1.496382114087626,1.2084918202386334,0.8156943898321529,0.34379954775135346,0.8156943898321556,0.8497099350281824,0.8156943898321529,0.8497099350281863
4.44744841242599,1.6529992465639114,1.2879498793962216,1.496382114087626,1.2879498793962216,0.8956214724335707,0.34379954775135346,0.8956214724335706,0.9183600513487269,0.8956214724335707,0.9183600513487269
5.0,1.692552519343008,1.3192473155218019,1.496382114087626,1.3192473155218019,0.9268993478195853,0.34379954775135346,0.9268993478195853,0.946411574576811,0.9268993478195853,0.9464115745768118
5.841723096988371,1.7418000830546414,1.358073644158778,1.496382114087626,1.358073644158778,0.9655444486249012,0.34379954775135346,0.9655444486249021,0.9817447097225975,0.9655444486249012,0.9817447097225975
7.673102772039238,1.8188302140629666,1.4184539839196455,1.496382114087626,1.4184539839196455,1.0253066007523515,0.3437995477513479,1.0253066007523515,1.0375239832643204,1.0253066007523515,1.0375239832643204
10.0,1.8824651251754998,1.4679782008089464,1.496382114087626,1.4679782008089464,1.0740252192047892,0.3437995477513479,1.0740252192047892,1.0837730570994406,1.0740252192047892,1.0837730570994397
10.078619813498058,1.8841843508267808,1.469311369172065,1.496382114087626,1.469311369172065,1.0753330410703574,0.3437995477513479,1.0753330410703574,1.085022580983626,1.0753330410703574,1.085022580983626
13.238266235034365,1.938552108738239,1.5113340402388236,1.496382114087626,1.496382114087626,1.1164594460975197,0.3437995477513479,1.1164594460975195,1.1244884568440128,1.1164594460975197,1.1244884568440128
17.388461530708863,1.983017606520298,1.5454948667802944,1.496382114087626,1.496382114087626,1.1497542217993217,0.3437995477513479,1.14975422179931,1.1566610431642115,1.1497542217993217,1.1566610431642115
20.0,2.0024039217730984,1.560326400917898,1.496382114087626,1.496382114087626,1.164172142582304,0.3437995477513479,1.1641721425823053,1.1706456701212966,1.164172142582304,1.1706456701212966
22.839742685093146,2.0188647843210195,1.572889953080697,1.496382114087626,1.496382114087626,1.1763668998065189,0.3437995477513479,1.1763668998065182,1.1824962882936405,1.1763668998065189,1.1824962882936405
30.0,2.0474216201640725,1.5946165199146578,1.496382114087626,1.496382114087626,1.1974178794213177,0.3437995477513479,1.1974178794213173,1.2029980137141623,1.1974178794213177,1.2029980137141618


==> anc/data/noisy_channel_3.csv <==
energy,loss_core_upper,noisy_core_upper,Gaussian_resource_upper,combined_upper,hashing,hybrid_recurrence,entanglement_lower,key_lower,entanglement_lower_unshared,key_lower_unshared
0.0,0.0,0.0,2.4092502524280777,0.0,0.0,0.0,-0.0,-0.0,0.0,0.0
0.025,0.1183484653456269,0.0650859621479562,2.4092502524280777,0.0650859621479562,0.028831051964252508,0.035133637958188975,0.035133637958188975,0.03513363795818899,0.035133637958188975,0.035133637958188975
0.03283749779236805,0.14630171905935394,0.08353742436121048,2.4092502524280777,0.08353742436121048,0.03905111875524436,0.04614803035559556,0.0461480303555956,0.04614803035559568,0.04614803035559556,0.04614803035559556
0.04313205045055103,0.18025409200602158,0.10665381972997016,2.4092502524280777,0.10665381972997016,0.0522899936082718,0.060615433796960064,0.06061543379696001,0.060615433796960064,0.060615433796960064,0.060615433796960064
0.05665394445801106,0.22127509543512308,0.13534446793611052,2.4092502524280777,0.13534446793611052,0.06919250172927549,0.07722456520368697,0.0772245652036869,0.07722456520368697,0.07722456520368697,0.07722456520368697
0.07441495104275515,0.27054432907312564,0.17059613114598476,2.4092502524280777,0.17059613114598476,0.09044139065371715,0.09579527339393852,0.09579527339393858,0.0967793962333903,0.09579527339393852,0.09579527339393852
0.09774403162342593,0.32933221128425155,0.21346198941548783,2.4092502524280777,0.21346198941548783,0.11671897741885684,0.12018789696194243,0.12018789696194243,0.12246466506411106,0.12018789696194243,0.12018789696194243
0.12838677690605602,0.39896376099863196,0.2650595963685789,2.4092502524280777,0.2650595963685789,0.14865397873031294,0.15222760586451814,0.1522276058645182,0.15620226340511795,0.15222760586451814,0.15222760586451814
0.16863602012887446,0.4807703253705015,0.32656580043198713,2.4092502524280777,0.32656580043198713,0.18675363295857506,0.19431176067877587,0.19431176067877573,0.2005165958468224,0.19431176067877587,0.19431176067877587
0.22150339754782586,0.5760079722822729,0.3991575492519397,2.4092502524280777,0.3991575492519397,0.23132349874628355,0.23786073824872872,0.23786073824872872,0.2587234675958118,0.23786073824872872,0.2534239731586305
0.29094469311915006,0.6857607530325673,0.48386030372326316,2.4092502524280777,0.48386030372326316,0.2823809874338268,0.28771096071751856,0.28771096071751856,0.3351781884981353,0.28771096071751856,0.3351781884981353
0.3821558287200515,0.8108140462227722,0.5813497784364519,2.4092502524280777,0.5813497784364519,0.33957377752545304,0.34137390140631896,0.34137390140631896,0.42383993334038733,0.34137390140631896,0.42383993334038733
0.5,0.9493741074646957,0.690115078018333,2.4092502524280777,0.690115078018333,0.4011891195205006,0.3965972134624835,0.4011891195205006,0.516615444129561,0.4011891195205006,0.516615444129561
0.5019616472774105,0.951504502175994,0.6917913119537105,2.4092502524280777,0.6917913119537105,0.4021198564509474,0.3973287241063015,0.40211985645094733,0.5179978973553253,0.4021198564509474,0.5179978973553254
0.6593265793730158,1.107553643062937,0.814777957263152,2.4092502524280777,0.814777957263152,0.4687898081662336,0.44736858791787537,0.4687898081662336,0.6157271826513429,0.4687898081662336,0.6157271826513429
0.8660254037844387,1.277900324958169,0.9493710886279279,2.4092502524280777,0.9493710886279279,0.5379507898236282,0.49294257496210747,0.5379507898236282,0.7146848332318552,0.5379507898236282,0.7146848332318552
1.0,1.3728846112851059,1.0245660338468425,2.4092502524280777,1.0245660338468425,0.5747902585276947,0.5183828189938818,0.5747902585276947,0.7665060807929766,0.5747902585276947,0.7665060807929766
1.137524291396246,1.4605679658012645,1.0940856169006374,2.4092502524280777,1.0940856169006374,0.6076823478735229,0.5380569620690235,0.60971697131236,0.8122949725867619,0.6076823478735229,0.8122949725867622
1.4941380562995692,1.6525965028794873,1.2466196479213285,2.4092502524280777,1.2466196479213285,0.6759564813401626,0.562848775744468,0.7002853095700681,0.9059972339598504,0.6759564813401626,0.9059972339598508
1.9625502050092072,1.8501022802296374,1.4037041358546807,2.4092502524280777,1.4037041358546807,0.8107697811531245,0.5658351982167633,0.8192468138739486,0.977250242169716,0.8107697811531245,0.9293840028030202
2.0,1.8638812997312755,1.4146610077751374,2.4092502524280777,1.4146610077751374,0.8223043357810473,0.5658351982167633,0.8287578480353401,0.9829469572470408,0.8223043357810473,0.938798351178467
2.5778095209760514,2.048477191647569,1.5612982327993759,2.4092502524280777,1.5612982327993759,0.9755027392722617,0.5658351982167633,0.9755027392722599,1.0708410621615139,0.9755027392722617,1.0641661269923506
3.3859525781678546,2.242764423292172,1.715041240699052,2.4092502524280777,1.715041240699052,1.1339483195580593,0.5658351982167633,1.1339483195580593,1.1937725959558556,1.1339483195580593,1.1937725959558585
4.44744841242599,2.4281164129621766,1.8607715297035812,2.4092502524280777,1.8607715297035812,1.2822665473583816,0.5658351982167633,1.2822665473583816,1.3163386650919549,1.2822665473583816,1.316338665091958
5.0,2.5038869410520106,1.919995975400148,2.4092502524280777,1.919995975400148,1.3420581429577965,0.5658351982167633,1.3420581429577954,1.3688903412660904,1.3420581429577965,1.3688903412660904
5.841723096988371,2.6003032908251678,1.9950064580251188,2.4092502524280777,1.9950064580251188,1.4174044111116881,0.5658351982167633,1.4174044111116884,1.4374284290867374,1.4174044111116881,1.4374284290867374
7.673102772039238,2.756114062765911,2.115284230777048,2.4092502524280777,2.115284230777048,1.5373624264471282,0.5658351982167633,1.5373624264471282,1.5501040406706466,1.5373624264471282,1.5501040406706466
10.0,2.8899189200907847,2.2175009350091686,2.4092502524280777,2.2175009350091686,1.6385153510997128,0.5658351982167611,1.6385153510997128,1.647304232241712,1.6385153510997128,1.647304232241714
10.078619813498058,2.8936031278961476,2.2203015246707403,2.4092502524280777,2.2203015246707403,1.6412751113973147,0.5658351982167611,1.6412751113973147,1.6499760312383103,1.6412751113973147,1.6499760312383103
13.238266235034365,3.012108827798146,2.30986075417482,2.4092502524280777,2.30986075417482,1.72931074718295,0.5658351982167611,1.72931074718295,1.7356460130891296,1.72931074718295,1.7356460130891298
17.388461530708863,3.112101934763647,2.3846714369143944,2.4092502524280777,2.3846714369143944,1.8024444737013887,0.5658351982167611,1.8024444737013892,1.8073275261686934,1.8024444737013887,1.80732752616872
20.0,3.1566264647481326,2.417743204820499,2.4092502524280777,2.4092502524280777,1.8346613660106623,0.5658351982167611,1.8346613660106643,1.8390197726966302,1.8346613660106623,1.8390197726966315
22.839742685093146,3.1949003939449696,2.4460486017588274,2.4092502524280777,2.4092502524280777,1.8621790206622943,0.5658351982167611,1.8621790206622948,1.8661354430683073,1.8621790206622943,1.8661354430683073
30.0,3.262358521296173,2.4956491222399637,2.4092502524280777,2.4092502524280777,1.9102785069901778,0.5658351982167611,1.9102785069901769,1.9136221264235873,1.9102785069901778,1.9136221264235873


==> anc/data/operational_checks.json <==
{
  "seed": 2026101202,
  "scope": "Finite sampled and stored-witness consistency checks, not formal verification.",
  "general_channel_cases": {
    "count": 48,
    "max_composition_residual": 2.2460225823174997e-16,
    "max_exact_simulation_residual": 2.220446049250313e-15,
    "min_postprocessing_CP_eigenvalue": 0.17999999999999886,
    "min_completed_resource_uncertainty_eigenvalue": 0.08600932275565214
  },
  "phase_symmetry": {
    "count": 45,
    "max_eigenvalue_identity_residual": 1.1657341758564144e-15
  },
  "scalar_sector": {
    "count": 90,
    "max_derivative_error": 2.5982673790281297e-09,
    "maximum_sampled_second_derivative": -0.00019504973061099006,
    "max_boundary_formula_error": 2.686739719592879e-13
  },
  "Fock_and_recurrence": {
    "coefficient_comparisons": 548,
    "max_Fock_coefficient_error": 1.2335811384723962e-16,
    "Bell_pair_yield": 1.0,
    "separable_Bell_mixture_yield": 0.0
  },
  "stored_references": {
    "count": 74,
    "max_recomputed_value_error": 0.0,
    "minimum_classical_noise_eigenvalue": 2.0009998554043764e-07,
    "max_doubled_quadrature_gradient_difference": 1.1252789503567293e-14,
    "max_exact_simulator_identity_error": 1.0658141036401503e-14,
    "max_purification_spectrum_error": 8.43769498715119e-15,
    "max_pure_measurement_conditional_entropy_difference": 5.123178885069411e-14
  },
  "state_recipe_reconstruction": {
    "count": 68,
    "max_covariance_error": 0.0,
    "beam_splitter_convention": "[[cos(theta),-sin(theta)],[sin(theta),cos(theta)]]"
  },
  "channel_plots": {
    "rows": 68,
    "minimum_postprocessing_CP_reduced_eigenvalue": 2.6572945233116485e-11,
    "minimum_upper_minus_key_lower": 0.0,
    "max_energy_allocation_tangent_gap": 3.3318329824005843e-06,
    "max_time_sharing_reconstruction_error": 2.298161660974074e-13
  },
  "heralded_state_example": {
    "noise": 0.12,
    "achieved_ebits_per_input_copy": 0.018203634175598976,
    "filter": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "nonGaussian_channel_candidates": {
    "count": 60,
    "min_success_probability": 0.01677720648629692,
    "max_success_probability": 0.9977831375723065,
    "minimum_projected_state_eigenvalue": 3.585980750319892e-08,
    "maximum_rate_reconstruction_error": 0.0
  },
  "status": "All stated checks passed."
}


==> anc/data/operational_checks_run.txt <==
{
  "seed": 2026101202,
  "scope": "Finite sampled and stored-witness consistency checks, not formal verification.",
  "general_channel_cases": {
    "count": 48,
    "max_composition_residual": 2.2460225823174997e-16,
    "max_exact_simulation_residual": 2.220446049250313e-15,
    "min_postprocessing_CP_eigenvalue": 0.17999999999999886,
    "min_completed_resource_uncertainty_eigenvalue": 0.08600932275565214
  },
  "phase_symmetry": {
    "count": 45,
    "max_eigenvalue_identity_residual": 1.1657341758564144e-15
  },
  "scalar_sector": {
    "count": 90,
    "max_derivative_error": 2.5982673790281297e-09,
    "maximum_sampled_second_derivative": -0.00019504973061099006,
    "max_boundary_formula_error": 2.686739719592879e-13
  },
  "Fock_and_recurrence": {
    "coefficient_comparisons": 548,
    "max_Fock_coefficient_error": 1.2335811384723962e-16,
    "Bell_pair_yield": 1.0,
    "separable_Bell_mixture_yield": 0.0
  },
  "stored_references": {
    "count": 74,
    "max_recomputed_value_error": 0.0,
    "minimum_classical_noise_eigenvalue": 2.0009998554043764e-07,
    "max_doubled_quadrature_gradient_difference": 1.1252789503567293e-14,
    "max_exact_simulator_identity_error": 1.0658141036401503e-14,
    "max_purification_spectrum_error": 8.43769498715119e-15,
    "max_pure_measurement_conditional_entropy_difference": 5.123178885069411e-14
  },
  "state_recipe_reconstruction": {
    "count": 68,
    "max_covariance_error": 0.0,
    "beam_splitter_convention": "[[cos(theta),-sin(theta)],[sin(theta),cos(theta)]]"
  },
  "channel_plots": {
    "rows": 68,
    "minimum_postprocessing_CP_reduced_eigenvalue": 2.6572945233116485e-11,
    "minimum_upper_minus_key_lower": 0.0,
    "max_energy_allocation_tangent_gap": 3.3318329824005843e-06,
    "max_time_sharing_reconstruction_error": 2.298161660974074e-13
  },
  "heralded_state_example": {
    "noise": 0.12,
    "achieved_ebits_per_input_copy": 0.018203634175598976,
    "filter": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "nonGaussian_channel_candidates": {
    "count": 60,
    "min_success_probability": 0.01677720648629692,
    "max_success_probability": 0.9977831375723065,
    "minimum_projected_state_eigenvalue": 3.585980750319892e-08,
    "maximum_rate_reconstruction_error": 0.0
  },
  "status": "All stated checks passed."
}


==> anc/data/operational_summary.json <==
{
  "channel_2": {
    "tau": [
      0.68,
      0.34
    ],
    "noise_Q": [
      [
        0.035,
        0.018
      ],
      [
        0.018,
        0.065
      ]
    ],
    "Gaussian_resource_cost": 1.496382114087626,
    "mu": 120.0,
    "commutator_norm": 0.008654987001723341
  },
  "channel_3": {
    "tau": [
      0.78,
      0.53,
      0.27
    ],
    "noise_Q": [
      [
        0.04,
        0.014,
        0.006
      ],
      [
        0.014,
        0.065,
        0.02
      ],
      [
        0.006,
        0.02,
        0.045
      ]
    ],
    "Gaussian_resource_cost": 2.4092502524280777,
    "mu": 120.0,
    "commutator_norm": 0.009864441190457774
  },
  "runtime_seconds": 297.3915309906006
}

==> anc/data/operational_three_mode.csv <==
noise,gaussian_upper,hashing,heralded_recurrence,entanglement_lower,key_lower
0.0,1.0940176546653881,0.7419861484307961,0.31046497929925726,0.7419861484307961,0.7419861484308906
0.007857142857142858,0.9783752187248632,0.6176936235171897,0.25873237140782984,0.6176936235171897,0.6177081416839854
0.015714285714285715,0.8989561305277327,0.5295808560622728,0.21614908319306492,0.5295808560622728,0.5296923266494624
0.023571428571428573,0.8331123585325502,0.45500920043284165,0.17888451048175855,0.45500920043284165,0.455395716682542
0.03142857142857143,0.7759784671208391,0.3891210784194248,0.14555868512118164,0.3891210784194248,0.3900775973446392
0.039285714285714285,0.7252284254308295,0.3295971030932048,0.11540478736312465,0.3295971030932048,0.3315548673784009
0.047142857142857146,0.6794852545429542,0.2750659610176469,0.08791780833038651,0.2750659610176469,0.27861144362513124
0.05500000000000001,0.6378355703336187,0.22461913411132128,0.06273239686602494,0.22461913411132128,0.23051439065313128
0.06285714285714286,0.599628385409974,0.17760984024240978,0.046276597903358835,0.17760984024240978,0.18681649529921973
0.07071428571428572,0.5643760871509413,0.13355412030067226,0.04049051304121189,0.13355412030067226,0.1472638646201403
0.07857142857142857,0.5316998661870861,0.09207635355863175,0.035464258089699274,0.09207635355863175,0.11175214525796906
0.08642857142857144,0.5012971055304822,0.05287671686609263,0.03166108502444075,0.05287671686609263,0.08031153135109137
0.09428571428571429,0.4729206645118647,0.01571052565580988,0.02808923717680703,0.02808923717680703,0.053116087684447866
0.10214285714285715,0.4463650727257552,0.0,0.024737232473242762,0.024737232473242762,0.030525356915198865
0.11000000000000001,0.4214569664934857,0.0,0.021642146823429072,0.021642146823429072,0.021642146823429072
0.11785714285714287,0.39804825067620475,0.0,0.01891765107831668,0.01891765107831668,0.01891765107831668
0.12571428571428572,0.37601107484697416,0.0,0.016358243286950926,0.016358243286950926,0.016358243286950926
0.1335714285714286,0.3552340586317622,0.0,0.014948761633842967,0.014948761633842967,0.014948761633842967
0.14142857142857143,0.33561940189593564,0.0,0.013675587171506264,0.013675587171506264,0.013675587171506264
0.1492857142857143,0.31708063007076304,0.0,0.012469125602654877,0.012469125602654877,0.012469125602654877
0.15714285714285714,0.29954080976955033,0.0,0.011326961020927336,0.011326961020927336,0.011326961020927336
0.165,0.28293112245377194,0.0,0.010246682671559927,0.010246682671559927,0.010246682671559927
0.17285714285714288,0.2671897029379727,0.0,0.009225891856742363,0.009225891856742363,0.009225891856742363
0.18071428571428572,0.25226069008327445,0.0,0.00826220868320384,0.00826220868320384,0.00826220868320384
0.18857142857142858,0.23809344015432238,0.0,0.007353278540961887,0.007353278540961887,0.007353278540961887
0.19642857142857145,0.22464186977845188,0.0,0.006496778224964451,0.006496778224964451,0.006496778224964451
0.2042857142857143,0.21186390571735506,0.0,0.005690421631904478,0.005690421631904478,0.005690421631904478
0.21214285714285716,0.19972101444955856,0.0,0.004931964982776932,0.004931964982776932,0.004931964982776932
0.22,0.18817780550808055,0.0,0.004219211537829242,0.004219211537829242,0.004219211537829242


==> anc/data/operational_two_mode.csv <==
eta,gaussian_upper,exact_distillation_and_key
0.025,0.030270712886384214,0.02522828062827598
0.05,0.059835217157397966,0.050924905877384186
0.075,0.08937006707677594,0.07710836725645565
0.1,0.11906885291080152,0.10379832064263073
0.125,0.14904013383691483,0.13101569003443125
0.15,0.1793595310644221,0.15878278353659359
0.175,0.2100867850346283,0.18712342340205512
0.19999999999999998,0.2412732096434295,0.2160630922911999
0.22499999999999998,0.2729655591388332,0.24562909831638002
0.24999999999999997,0.3052082990801679,0.2758507619400601
0.27499999999999997,0.3380450844177298,0.3067596284125105
0.3,0.371519815872614,0.33838971020210806
0.325,0.40567746533884125,0.37077776483093494
0.35,0.44056477774437636,0.403963614737624
0.375,0.47623091571213294,0.43799051732532646
0.39999999999999997,0.5127280923776425,0.4729055953200558
0.425,0.5501122272361665,0.5087603401077763
0.45,0.588443655484551,0.545611204038219
0.475,0.6277879209435252,0.5835203020628099
0.5,0.668216685462453,0.6225562489182657
0.5249999999999999,0.7098087936246698,0.6627951659643492
0.5499999999999999,0.7526515410597443,0.7043219026014231
0.575,0.7968422087984293,0.7472315322339995
0.6,0.842489946729825,0.7916312040067166
0.625,0.8897181193705839,0.8376424621441498
0.65,0.9386672717912504,0.8854041896868412
0.6749999999999999,0.9894989408735043,0.9350764009869781
0.7,1.0424006410872708,0.9868452115202893
0.725,1.0975925192706846,1.0409294789989623
0.75,1.1553364444133332,1.097589881390797
0.7749999999999999,1.2159487620863154,1.1571416611707523
0.7999999999999999,1.2798187719916607,1.2199730940219746
0.825,1.3474365523794287,1.286573305526219
0.85,1.4194369161891127,1.357576220529971
0.875,1.4966732272470218,1.4338343733773986
0.8999999999999999,1.5803518120121076,1.516553314386335
0.9249999999999999,1.6723060255368527,1.6075656711366935
0.95,1.7756599081226827,1.709994800969664
0.975,1.8970106881947062,1.8304372901538264


==> anc/data/operational_witnesses.json <==
{
  "loss_state_0.025000": {
    "V": [
      [
        3.0,
        0.0,
        0.447213595499958,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -0.447213595499958
      ],
      [
        0.447213595499958,
        0.0,
        1.05,
        0.0
      ],
      [
        0.0,
        -0.447213595499958,
        0.0,
        1.05
      ]
    ],
    "W": [
      [
        3.020108139239413,
        0.0,
        0.37639961122410576,
        0.0
      ],
      [
        0.0,
        3.020108139239413,
        0.0,
        -0.37639961122410576
      ],
      [
        0.37639961122410576,
        0.0,
        1.0701334165409064,
        0.0
      ],
      [
        0.0,
        -0.37639961122410576,
        0.0,
        1.0701334165409064
      ]
    ],
    "diagnostics": {
      "bits": 0.030270712886384214,
      "reference": [
        [
          3.020108139239413,
          0.0,
          0.37639961122410576,
          0.0
        ],
        [
          0.0,
          3.020108139239413,
          0.0,
          -0.37639961122410576
        ],
        [
          0.37639961122410576,
          0.0,
          1.0701334165409064,
          0.0
        ],
        [
          0.0,
          -0.37639961122410576,
          0.0,
          1.0701334165409064
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 7,
      "repair": 3.059050707714505e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 4.269399415100273e-15
    }
  },
  "loss_state_0.050000": {
    "V": [
      [
        3.0,
        0.0,
        0.6324555320336759,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -0.6324555320336759
      ],
      [
        0.6324555320336759,
        0.0,
        1.0999999999999999,
        0.0
      ],
      [
        0.0,
        -0.6324555320336759,
        0.0,
        1.0999999999999999
      ]
    ],
    "W": [
      [
        3.0352584359281316,
        0.0,
        0.5246744346749022,
        0.0
      ],
      [
        0.0,
        3.0352584359281316,
        0.0,
        -0.5246744346749022
      ],
      [
        0.5246744346749022,
        0.0,
        1.135257366760926,
        0.0
      ],
      [
        0.0,
        -0.5246744346749022,
        0.0,
        1.135257366760926
      ]
    ],
    "diagnostics": {
      "bits": 0.059835217157397966,
      "reference": [
        [
          3.0352584359281316,
          0.0,
          0.5246744346749022,
          0.0
        ],
        [
          0.0,
          3.0352584359281316,
          0.0,
          -0.5246744346749022
        ],
        [
          0.5246744346749022,
          0.0,
          1.135257366760926,
          0.0
        ],
        [
          0.0,
          -0.5246744346749022,
          0.0,
          1.135257366760926
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 8,
      "repair": 1.6947020736447486e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 2.6715462444357626e-15
    }
  },
  "loss_state_0.075000": {
    "V": [
      [
        3.0,
        0.0,
        0.7745966692414834,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -0.7745966692414834
      ],
      [
        0.7745966692414834,
        0.0,
        1.15,
        0.0
      ],
      [
        0.0,
        -0.7745966692414834,
        0.0,
        1.15
      ]
    ],
    "W": [
      [
        3.048269020132939,
        0.0,
        0.6372660814991093,
        0.0
      ],
      [
        0.0,
        3.048269020132939,
        0.0,
        -0.6372660814991093
      ],
      [
        0.6372660814991093,
        0.0,
        1.1982691258666374,
        0.0
      ],
      [
        0.0,
        -0.6372660814991093,
        0.0,
        1.1982691258666374
      ]
    ],
    "diagnostics": {
      "bits": 0.08937006707677594,
      "reference": [
        [
          3.048269020132939,
          0.0,
          0.6372660814991093,
          0.0
        ],
        [
          0.0,
          3.048269020132939,
          0.0,
          -0.6372660814991093
        ],
        [
          0.6372660814991093,
          0.0,
          1.1982691258666374,
          0.0
        ],
        [
          0.0,
          -0.6372660814991093,
          0.0,
          1.1982691258666374
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 8,
      "repair": 1.3995381803179045e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 1.865259350475301e-15
    }
  },
  "loss_state_0.100000": {
    "V": [
      [
        3.0,
        0.0,
        0.894427190999916,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -0.894427190999916
      ],
      [
        0.894427190999916,
        0.0,
        1.2,
        0.0
      ],
      [
        0.0,
        -0.894427190999916,
        0.0,
        1.2
      ]
    ],
    "W": [
      [
        3.0599046610209863,
        0.0,
        0.7316956684491385,
        0.0
      ],
      [
        0.0,
        3.0599046610209863,
        0.0,
        -0.7316956684491385
      ],
      [
        0.7316956684491385,
        0.0,
        1.2599047545995143,
        0.0
      ],
      [
        0.0,
        -0.7316956684491385,
        0.0,
        1.2599047545995143
      ]
    ],
    "diagnostics": {
      "bits": 0.11906885291080152,
      "reference": [
        [
          3.0599046610209863,
          0.0,
          0.7316956684491385,
          0.0
        ],
        [
          0.0,
          3.0599046610209863,
          0.0,
          -0.7316956684491385
        ],
        [
          0.7316956684491385,
          0.0,
          1.2599047545995143,
          0.0
        ],
        [
          0.0,
          -0.7316956684491385,
          0.0,
          1.2599047545995143
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0022604140781369e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 2.1677797545656835e-15
    }
  },
  "loss_state_0.125000": {
    "V": [
      [
        3.0,
        0.0,
        1.0000000000000002,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.0000000000000002
      ],
      [
        1.0000000000000002,
        0.0,
        1.25,
        0.0
      ],
      [
        0.0,
        -1.0000000000000002,
        0.0,
        1.25
      ]
    ],
    "W": [
      [
        3.0705285512918943,
        0.0,
        0.8146552643174196,
        0.0
      ],
      [
        0.0,
        3.0705285512918943,
        0.0,
        -0.8146552643174196
      ],
      [
        0.8146552643174196,
        0.0,
        1.3205286291350569,
        0.0
      ],
      [
        0.0,
        -0.8146552643174196,
        0.0,
        1.3205286291350569
      ]
    ],
    "diagnostics": {
      "bits": 0.14904013383691483,
      "reference": [
        [
          3.0705285512918943,
          0.0,
          0.8146552643174196,
          0.0
        ],
        [
          0.0,
          3.0705285512918943,
          0.0,
          -0.8146552643174196
        ],
        [
          0.8146552643174196,
          0.0,
          1.3205286291350569,
          0.0
        ],
        [
          0.0,
          -0.8146552643174196,
          0.0,
          1.3205286291350569
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 10,
      "repair": 1.0007349676423019e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 1.7798229048217483e-15
    }
  },
  "loss_state_0.150000": {
    "V": [
      [
        3.0,
        0.0,
        1.0954451150103324,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.0954451150103324
      ],
      [
        1.0954451150103324,
        0.0,
        1.3,
        0.0
      ],
      [
        0.0,
        -1.0954451150103324,
        0.0,
        1.3
      ]
    ],
    "W": [
      [
        3.080360002267731,
        0.0,
        0.8895410026127475,
        0.0
      ],
      [
        0.0,
        3.080360002267731,
        0.0,
        -0.8895410026127475
      ],
      [
        0.8895410026127475,
        0.0,
        1.3803590180817626,
        0.0
      ],
      [
        0.0,
        -0.8895410026127475,
        0.0,
        1.3803590180817626
      ]
    ],
    "diagnostics": {
      "bits": 0.1793595310644221,
      "reference": [
        [
          3.080360002267731,
          0.0,
          0.8895410026127475,
          0.0
        ],
        [
          0.0,
          3.080360002267731,
          0.0,
          -0.8895410026127475
        ],
        [
          0.8895410026127475,
          0.0,
          1.3803590180817626,
          0.0
        ],
        [
          0.0,
          -0.8895410026127475,
          0.0,
          1.3803590180817626
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.3201638953953536e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 1.7127686625141871e-15
    }
  },
  "loss_state_0.175000": {
    "V": [
      [
        3.0,
        0.0,
        1.1832159566199234,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.1832159566199234
      ],
      [
        1.1832159566199234,
        0.0,
        1.35,
        0.0
      ],
      [
        0.0,
        -1.1832159566199234,
        0.0,
        1.35
      ]
    ],
    "W": [
      [
        3.0895404989617616,
        0.0,
        0.9583513938833857,
        0.0
      ],
      [
        0.0,
        3.0895404989617616,
        0.0,
        -0.9583513938833857
      ],
      [
        0.9583513938833857,
        0.0,
        1.4395406074606667,
        0.0
      ],
      [
        0.0,
        -0.9583513938833857,
        0.0,
        1.4395406074606667
      ]
    ],
    "diagnostics": {
      "bits": 0.2100867850346283,
      "reference": [
        [
          3.0895404989617616,
          0.0,
          0.9583513938833857,
          0.0
        ],
        [
          0.0,
          3.0895404989617616,
          0.0,
          -0.9583513938833857
        ],
        [
          0.9583513938833857,
          0.0,
          1.4395406074606667,
          0.0
        ],
        [
          0.0,
          -0.9583513938833857,
          0.0,
          1.4395406074606667
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 8,
      "repair": 1.005295763827462e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 1.9984014443252818e-15
    }
  },
  "loss_state_0.200000": {
    "V": [
      [
        3.0,
        0.0,
        1.2649110640673518,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.2649110640673518
      ],
      [
        1.2649110640673518,
        0.0,
        1.4,
        0.0
      ],
      [
        0.0,
        -1.2649110640673518,
        0.0,
        1.4
      ]
    ],
    "W": [
      [
        3.098178814898302,
        0.0,
        1.022382546934201,
        0.0
      ],
      [
        0.0,
        3.098178814898302,
        0.0,
        -1.022382546934201
      ],
      [
        1.022382546934201,
        0.0,
        1.49817803153126,
        0.0
      ],
      [
        0.0,
        -1.022382546934201,
        0.0,
        1.49817803153126
      ]
    ],
    "diagnostics": {
      "bits": 0.2412732096434295,
      "reference": [
        [
          3.098178814898302,
          0.0,
          1.022382546934201,
          0.0
        ],
        [
          0.0,
          3.098178814898302,
          0.0,
          -1.022382546934201
        ],
        [
          1.022382546934201,
          0.0,
          1.49817803153126,
          0.0
        ],
        [
          0.0,
          -1.022382546934201,
          0.0,
          1.49817803153126
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0059041660449566e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 1.6876211665417819e-15
    }
  },
  "loss_state_0.225000": {
    "V": [
      [
        3.0,
        0.0,
        1.3416407864998738,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.3416407864998738
      ],
      [
        1.3416407864998738,
        0.0,
        1.45,
        0.0
      ],
      [
        0.0,
        -1.3416407864998738,
        0.0,
        1.45
      ]
    ],
    "W": [
      [
        3.1063517106688954,
        0.0,
        1.0825276887055335,
        0.0
      ],
      [
        0.0,
        3.1063517106688954,
        0.0,
        -1.0825276887055335
      ],
      [
        1.0825276887055335,
        0.0,
        1.5563490293121003,
        0.0
      ],
      [
        0.0,
        -1.0825276887055335,
        0.0,
        1.5563490293121003
      ]
    ],
    "diagnostics": {
      "bits": 0.2729655591388332,
      "reference": [
        [
          3.1063517106688954,
          0.0,
          1.0825276887055335,
          0.0
        ],
        [
          0.0,
          3.1063517106688954,
          0.0,
          -1.0825276887055335
        ],
        [
          1.0825276887055335,
          0.0,
          1.5563490293121003,
          0.0
        ],
        [
          0.0,
          -1.0825276887055335,
          0.0,
          1.5563490293121003
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.016020518245341e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 1.3911054626160788e-15
    }
  },
  "loss_state_0.250000": {
    "V": [
      [
        3.0,
        0.0,
        1.414213562373095,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.414213562373095
      ],
      [
        1.414213562373095,
        0.0,
        1.4999999999999998,
        0.0
      ],
      [
        0.0,
        -1.414213562373095,
        0.0,
        1.4999999999999998
      ]
    ],
    "W": [
      [
        3.1141157020792978,
        0.0,
        1.1394324487730463,
        0.0
      ],
      [
        0.0,
        3.1141157020792978,
        0.0,
        -1.1394324487730463
      ],
      [
        1.1394324487730463,
        0.0,
        1.6141134328450548,
        0.0
      ],
      [
        0.0,
        -1.1394324487730463,
        0.0,
        1.6141134328450548
      ]
    ],
    "diagnostics": {
      "bits": 0.3052082990801679,
      "reference": [
        [
          3.1141157020792978,
          0.0,
          1.1394324487730463,
          0.0
        ],
        [
          0.0,
          3.1141157020792978,
          0.0,
          -1.1394324487730463
        ],
        [
          1.1394324487730463,
          0.0,
          1.6141134328450548,
          0.0
        ],
        [
          0.0,
          -1.1394324487730463,
          0.0,
          1.6141134328450548
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0244271269878027e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 1.3509297595735111e-15
    }
  },
  "loss_state_0.275000": {
    "V": [
      [
        3.0,
        0.0,
        1.4832396974191324,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.4832396974191324
      ],
      [
        1.4832396974191324,
        0.0,
        1.5499999999999998,
        0.0
      ],
      [
        0.0,
        -1.4832396974191324,
        0.0,
        1.5499999999999998
      ]
    ],
    "W": [
      [
        3.12152095339516,
        0.0,
        1.1935833567327383,
        0.0
      ],
      [
        0.0,
        3.12152095339516,
        0.0,
        -1.1935833567327383
      ],
      [
        1.1935833567327383,
        0.0,
        1.6715190750658133,
        0.0
      ],
      [
        0.0,
        -1.1935833567327383,
        0.0,
        1.6715190750658133
      ]
    ],
    "diagnostics": {
      "bits": 0.3380450844177298,
      "reference": [
        [
          3.12152095339516,
          0.0,
          1.1935833567327383,
          0.0
        ],
        [
          0.0,
          3.12152095339516,
          0.0,
          -1.1935833567327383
        ],
        [
          1.1935833567327383,
          0.0,
          1.6715190750658133,
          0.0
        ],
        [
          0.0,
          -1.1935833567327383,
          0.0,
          1.6715190750658133
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0216249240736488e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 5.551115123125783e-16
    }
  },
  "loss_state_0.300000": {
    "V": [
      [
        3.0,
        0.0,
        1.5491933384829668,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.5491933384829668
      ],
      [
        1.5491933384829668,
        0.0,
        1.5999999999999999,
        0.0
      ],
      [
        0.0,
        -1.5491933384829668,
        0.0,
        1.5999999999999999
      ]
    ],
    "W": [
      [
        3.12860645665465,
        0.0,
        1.2453563524843636,
        0.0
      ],
      [
        0.0,
        3.12860645665465,
        0.0,
        -1.2453563524843636
      ],
      [
        1.2453563524843636,
        0.0,
        1.7286048633144433,
        0.0
      ],
      [
        0.0,
        -1.2453563524843636,
        0.0,
        1.7286048633144433
      ]
    ],
    "diagnostics": {
      "bits": 0.371519815872614,
      "reference": [
        [
          3.12860645665465,
          0.0,
          1.2453563524843636,
          0.0
        ],
        [
          0.0,
          3.12860645665465,
          0.0,
          -1.2453563524843636
        ],
        [
          1.2453563524843636,
          0.0,
          1.7286048633144433,
          0.0
        ],
        [
          0.0,
          -1.2453563524843636,
          0.0,
          1.7286048633144433
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0177835524084458e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 9.226380847435024e-16
    }
  },
  "loss_state_0.325000": {
    "V": [
      [
        3.0,
        0.0,
        1.61245154965971,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.61245154965971
      ],
      [
        1.61245154965971,
        0.0,
        1.6500000000000001,
        0.0
      ],
      [
        0.0,
        -1.61245154965971,
        0.0,
        1.6500000000000001
      ]
    ],
    "W": [
      [
        3.135404345490278,
        0.0,
        1.2950491663566368,
        0.0
      ],
      [
        0.0,
        3.135404345490278,
        0.0,
        -1.2950491663566368
      ],
      [
        1.2950491663566368,
        0.0,
        1.7854029759171715,
        0.0
      ],
      [
        0.0,
        -1.2950491663566368,
        0.0,
        1.7854029759171715
      ]
    ],
    "diagnostics": {
      "bits": 0.40567746533884125,
      "reference": [
        [
          3.135404345490278,
          0.0,
          1.2950491663566368,
          0.0
        ],
        [
          0.0,
          3.135404345490278,
          0.0,
          -1.2950491663566368
        ],
        [
          1.2950491663566368,
          0.0,
          1.7854029759171715,
          0.0
        ],
        [
          0.0,
          -1.2950491663566368,
          0.0,
          1.7854029759171715
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.014219736499399e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 9.820925191391734e-16
    }
  },
  "loss_state_0.350000": {
    "V": [
      [
        3.0,
        0.0,
        1.6733200530681511,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.6733200530681511
      ],
      [
        1.6733200530681511,
        0.0,
        1.6999999999999997,
        0.0
      ],
      [
        0.0,
        -1.6733200530681511,
        0.0,
        1.6999999999999997
      ]
    ],
    "W": [
      [
        3.141941618726797,
        0.0,
        1.3429023270141847,
        0.0
      ],
      [
        0.0,
        3.141941618726797,
        0.0,
        -1.3429023270141847
      ],
      [
        1.3429023270141847,
        0.0,
        1.8419404344208183,
        0.0
      ],
      [
        0.0,
        -1.3429023270141847,
        0.0,
        1.8419404344208183
      ]
    ],
    "diagnostics": {
      "bits": 0.44056477774437636,
      "reference": [
        [
          3.141941618726797,
          0.0,
          1.3429023270141847,
          0.0
        ],
        [
          0.0,
          3.141941618726797,
          0.0,
          -1.3429023270141847
        ],
        [
          1.3429023270141847,
          0.0,
          1.8419404344208183,
          0.0
        ],
        [
          0.0,
          -1.3429023270141847,
          0.0,
          1.8419404344208183
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0111621822895814e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 9.742167503148516e-16
    }
  },
  "loss_state_0.375000": {
    "V": [
      [
        3.0,
        0.0,
        1.7320508075688772,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.7320508075688772
      ],
      [
        1.7320508075688772,
        0.0,
        1.7499999999999998,
        0.0
      ],
      [
        0.0,
        -1.7320508075688772,
        0.0,
        1.7499999999999998
      ]
    ],
    "W": [
      [
        3.1482412451321227,
        0.0,
        1.389113412953963,
        0.0
      ],
      [
        0.0,
        3.1482412451321227,
        0.0,
        -1.389113412953963
      ],
      [
        1.389113412953963,
        0.0,
        1.8982402176766837,
        0.0
      ],
      [
        0.0,
        -1.389113412953963,
        0.0,
        1.8982402176766837
      ]
    ],
    "diagnostics": {
      "bits": 0.47623091571213294,
      "reference": [
        [
          3.1482412451321227,
          0.0,
          1.389113412953963,
          0.0
        ],
        [
          0.0,
          3.1482412451321227,
          0.0,
          -1.389113412953963
        ],
        [
          1.389113412953963,
          0.0,
          1.8982402176766837,
          0.0
        ],
        [
          0.0,
          -1.389113412953963,
          0.0,
          1.8982402176766837
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.008666400930224e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 1.1046579618885443e-15
    }
  },
  "loss_state_0.400000": {
    "V": [
      [
        3.0,
        0.0,
        1.788854381999832,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.788854381999832
      ],
      [
        1.788854381999832,
        0.0,
        1.8,
        0.0
      ],
      [
        0.0,
        -1.788854381999832,
        0.0,
        1.8
      ]
    ],
    "W": [
      [
        3.1543229722660624,
        0.0,
        1.433847047092479,
        0.0
      ],
      [
        0.0,
        3.1543229722660624,
        0.0,
        -1.433847047092479
      ],
      [
        1.433847047092479,
        0.0,
        1.954322078426849,
        0.0
      ],
      [
        0.0,
        -1.433847047092479,
        0.0,
        1.954322078426849
      ]
    ],
    "diagnostics": {
      "bits": 0.5127280923776425,
      "reference": [
        [
          3.1543229722660624,
          0.0,
          1.433847047092479,
          0.0
        ],
        [
          0.0,
          3.1543229722660624,
          0.0,
          -1.433847047092479
        ],
        [
          1.433847047092479,
          0.0,
          1.954322078426849,
          0.0
        ],
        [
          0.0,
          -1.433847047092479,
          0.0,
          1.954322078426849
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0066902039463912e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 1.047382306668854e-15
    }
  },
  "loss_state_0.425000": {
    "V": [
      [
        3.0,
        0.0,
        1.8439088914585775,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.8439088914585775
      ],
      [
        1.8439088914585775,
        0.0,
        1.8499999999999999,
        0.0
      ],
      [
        0.0,
        -1.8439088914585775,
        0.0,
        1.8499999999999999
      ]
    ],
    "W": [
      [
        3.1602039359794567,
        0.0,
        1.4772420922600689,
        0.0
      ],
      [
        0.0,
        3.1602039359794567,
        0.0,
        -1.4772420922600689
      ],
      [
        1.4772420922600689,
        0.0,
        2.0102031559135516,
        0.0
      ],
      [
        0.0,
        -1.4772420922600689,
        0.0,
        2.0102031559135516
      ]
    ],
    "diagnostics": {
      "bits": 0.5501122272361665,
      "reference": [
        [
          3.1602039359794567,
          0.0,
          1.4772420922600689,
          0.0
        ],
        [
          0.0,
          3.1602039359794567,
          0.0,
          -1.4772420922600689
        ],
        [
          1.4772420922600689,
          0.0,
          2.0102031559135516,
          0.0
        ],
        [
          0.0,
          -1.4772420922600689,
          0.0,
          2.0102031559135516
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.005180300632901e-10,
      "minimum_classical_eigenvalue": 1.0000002000999995,
      "gradient_quadrature_discrepancy": 1.047382306668854e-15
    }
  },
  "loss_state_0.450000": {
    "V": [
      [
        3.0,
        0.0,
        1.8973665961010278,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.8973665961010278
      ],
      [
        1.8973665961010278,
        0.0,
        1.9,
        0.0
      ],
      [
        0.0,
        -1.8973665961010278,
        0.0,
        1.9
      ]
    ],
    "W": [
      [
        3.1658991277700412,
        0.0,
        1.5194169487627986,
        0.0
      ],
      [
        0.0,
        3.1658991277700412,
        0.0,
        -1.5194169487627986
      ],
      [
        1.5194169487627986,
        0.0,
        2.0658984443320847,
        0.0
      ],
      [
        0.0,
        -1.5194169487627986,
        0.0,
        2.0658984443320847
      ]
    ],
    "diagnostics": {
      "bits": 0.588443655484551,
      "reference": [
        [
          3.1658991277700412,
          0.0,
          1.5194169487627986,
          0.0
        ],
        [
          0.0,
          3.1658991277700412,
          0.0,
          -1.5194169487627986
        ],
        [
          1.5194169487627986,
          0.0,
          2.0658984443320847,
          0.0
        ],
        [
          0.0,
          -1.5194169487627986,
          0.0,
          2.0658984443320847
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0040389913635864e-10,
      "minimum_classical_eigenvalue": 1.0000002000999995,
      "gradient_quadrature_discrepancy": 8.101585801848734e-16
    }
  },
  "loss_state_0.475000": {
    "V": [
      [
        3.0,
        0.0,
        1.949358868961793,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -1.949358868961793
      ],
      [
        1.949358868961793,
        0.0,
        1.9499999999999997,
        0.0
      ],
      [
        0.0,
        -1.949358868961793,
        0.0,
        1.9499999999999997
      ]
    ],
    "W": [
      [
        3.1714217586129405,
        0.0,
        1.5604735313358604,
        0.0
      ],
      [
        0.0,
        3.1714217586129405,
        0.0,
        -1.5604735313358604
      ],
      [
        1.5604735313358604,
        0.0,
        2.1214211570087222,
        0.0
      ],
      [
        0.0,
        -1.5604735313358604,
        0.0,
        2.1214211570087222
      ]
    ],
    "diagnostics": {
      "bits": 0.6277879209435252,
      "reference": [
        [
          3.1714217586129405,
          0.0,
          1.5604735313358604,
          0.0
        ],
        [
          0.0,
          3.1714217586129405,
          0.0,
          -1.5604735313358604
        ],
        [
          1.5604735313358604,
          0.0,
          2.1214211570087222,
          0.0
        ],
        [
          0.0,
          -1.5604735313358604,
          0.0,
          2.1214211570087222
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.003175237850428e-10,
      "minimum_classical_eigenvalue": 1.0000002001000003,
      "gradient_quadrature_discrepancy": 7.771561172376096e-16
    }
  },
  "loss_state_0.500000": {
    "V": [
      [
        3.0,
        0.0,
        2.0000000000000004,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.0000000000000004
      ],
      [
        2.0000000000000004,
        0.0,
        2.0,
        0.0
      ],
      [
        0.0,
        -2.0000000000000004,
        0.0,
        2.0
      ]
    ],
    "W": [
      [
        3.1767835461154097,
        0.0,
        1.6005003062816405,
        0.0
      ],
      [
        0.0,
        3.1767835461154097,
        0.0,
        -1.6005003062816405
      ],
      [
        1.6005003062816405,
        0.0,
        2.1767830136476234,
        0.0
      ],
      [
        0.0,
        -1.6005003062816405,
        0.0,
        2.1767830136476234
      ]
    ],
    "diagnostics": {
      "bits": 0.668216685462453,
      "reference": [
        [
          3.1767835461154097,
          0.0,
          1.6005003062816405,
          0.0
        ],
        [
          0.0,
          3.1767835461154097,
          0.0,
          -1.6005003062816405
        ],
        [
          1.6005003062816405,
          0.0,
          2.1767830136476234,
          0.0
        ],
        [
          0.0,
          -1.6005003062816405,
          0.0,
          2.1767830136476234
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0025601742947856e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 6.280369834735101e-16
    }
  },
  "loss_state_0.525000": {
    "V": [
      [
        3.0,
        0.0,
        2.0493901531919194,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.0493901531919194
      ],
      [
        2.0493901531919194,
        0.0,
        2.05,
        0.0
      ],
      [
        0.0,
        -2.0493901531919194,
        0.0,
        2.05
      ]
    ],
    "W": [
      [
        3.1819949439982187,
        0.0,
        1.6395746463837608,
        0.0
      ],
      [
        0.0,
        3.1819949439982187,
        0.0,
        -1.6395746463837608
      ],
      [
        1.6395746463837608,
        0.0,
        2.2319944698303895,
        0.0
      ],
      [
        0.0,
        -1.6395746463837608,
        0.0,
        2.2319944698303895
      ]
    ],
    "diagnostics": {
      "bits": 0.7098087936246698,
      "reference": [
        [
          3.1819949439982187,
          0.0,
          1.6395746463837608,
          0.0
        ],
        [
          0.0,
          3.1819949439982187,
          0.0,
          -1.6395746463837608
        ],
        [
          1.6395746463837608,
          0.0,
          2.2319944698303895,
          0.0
        ],
        [
          0.0,
          -1.6395746463837608,
          0.0,
          2.2319944698303895
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0020761170560491e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 6.206335383118183e-16
    }
  },
  "loss_state_0.550000": {
    "V": [
      [
        3.0,
        0.0,
        2.097617696340303,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.097617696340303
      ],
      [
        2.097617696340303,
        0.0,
        2.0999999999999996,
        0.0
      ],
      [
        0.0,
        -2.097617696340303,
        0.0,
        2.0999999999999996
      ]
    ],
    "W": [
      [
        3.187065327572087,
        0.0,
        1.6777646817759964,
        0.0
      ],
      [
        0.0,
        3.187065327572087,
        0.0,
        -1.6777646817759964
      ],
      [
        1.6777646817759964,
        0.0,
        2.287064902498002,
        0.0
      ],
      [
        0.0,
        -1.6777646817759964,
        0.0,
        2.287064902498002
      ]
    ],
    "diagnostics": {
      "bits": 0.7526515410597443,
      "reference": [
        [
          3.187065327572087,
          0.0,
          1.6777646817759964,
          0.0
        ],
        [
          0.0,
          3.187065327572087,
          0.0,
          -1.6777646817759964
        ],
        [
          1.6777646817759964,
          0.0,
          2.287064902498002,
          0.0
        ],
        [
          0.0,
          -1.6777646817759964,
          0.0,
          2.287064902498002
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0017097434579228e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 4.871083751574258e-16
    }
  },
  "loss_state_0.575000": {
    "V": [
      [
        3.0,
        0.0,
        2.1447610589527217,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.1447610589527217
      ],
      [
        2.1447610589527217,
        0.0,
        2.15,
        0.0
      ],
      [
        0.0,
        -2.1447610589527217,
        0.0,
        2.15
      ]
    ],
    "W": [
      [
        3.192003145193327,
        0.0,
        1.7151307724860216,
        0.0
      ],
      [
        0.0,
        3.192003145193327,
        0.0,
        -1.7151307724860216
      ],
      [
        1.7151307724860216,
        0.0,
        2.342002761416473,
        0.0
      ],
      [
        0.0,
        -1.7151307724860216,
        0.0,
        2.342002761416473
      ]
    ],
    "diagnostics": {
      "bits": 0.7968422087984293,
      "reference": [
        [
          3.192003145193327,
          0.0,
          1.7151307724860216,
          0.0
        ],
        [
          0.0,
          3.192003145193327,
          0.0,
          -1.7151307724860216
        ],
        [
          1.7151307724860216,
          0.0,
          2.342002761416473,
          0.0
        ],
        [
          0.0,
          -1.7151307724860216,
          0.0,
          2.342002761416473
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.001472155730653e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 8.899114524108741e-16
    }
  },
  "loss_state_0.600000": {
    "V": [
      [
        3.0,
        0.0,
        2.1908902300206647,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.1908902300206647
      ],
      [
        2.1908902300206647,
        0.0,
        2.2,
        0.0
      ],
      [
        0.0,
        -2.1908902300206647,
        0.0,
        2.2
      ]
    ],
    "W": [
      [
        3.196816365820891,
        0.0,
        1.751726875647388,
        0.0
      ],
      [
        0.0,
        3.196816365820891,
        0.0,
        -1.751726875647388
      ],
      [
        1.751726875647388,
        0.0,
        2.3968157801867416,
        0.0
      ],
      [
        0.0,
        -1.751726875647388,
        0.0,
        2.3968157801867416
      ]
    ],
    "diagnostics": {
      "bits": 0.842489946729825,
      "reference": [
        [
          3.196816365820891,
          0.0,
          1.751726875647388,
          0.0
        ],
        [
          0.0,
          3.196816365820891,
          0.0,
          -1.751726875647388
        ],
        [
          1.751726875647388,
          0.0,
          2.3968157801867416,
          0.0
        ],
        [
          0.0,
          -1.751726875647388,
          0.0,
          2.3968157801867416
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0031374902675907e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 8.252325904466732e-16
    }
  },
  "loss_state_0.625000": {
    "V": [
      [
        3.0,
        0.0,
        2.23606797749979,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.23606797749979
      ],
      [
        2.23606797749979,
        0.0,
        2.25,
        0.0
      ],
      [
        0.0,
        -2.23606797749979,
        0.0,
        2.25
      ]
    ],
    "W": [
      [
        3.2015114630281447,
        0.0,
        1.787600898411858,
        0.0
      ],
      [
        0.0,
        3.2015114630281447,
        0.0,
        -1.787600898411858
      ],
      [
        1.787600898411858,
        0.0,
        2.4515108172896887,
        0.0
      ],
      [
        0.0,
        -1.787600898411858,
        0.0,
        2.4515108172896887
      ]
    ],
    "diagnostics": {
      "bits": 0.8897181193705839,
      "reference": [
        [
          3.2015114630281447,
          0.0,
          1.787600898411858,
          0.0
        ],
        [
          0.0,
          3.2015114630281447,
          0.0,
          -1.787600898411858
        ],
        [
          1.787600898411858,
          0.0,
          2.4515108172896887,
          0.0
        ],
        [
          0.0,
          -1.787600898411858,
          0.0,
          2.4515108172896887
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0040722980543251e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 4.577566798522237e-16
    }
  },
  "loss_state_0.650000": {
    "V": [
      [
        3.0,
        0.0,
        2.280350850198276,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.280350850198276
      ],
      [
        2.280350850198276,
        0.0,
        2.3000000000000003,
        0.0
      ],
      [
        0.0,
        -2.280350850198276,
        0.0,
        2.3000000000000003
      ]
    ],
    "W": [
      [
        3.206094765796502,
        0.0,
        1.8227961312185625,
        0.0
      ],
      [
        0.0,
        3.206094765796502,
        0.0,
        -1.8227961312185625
      ],
      [
        1.8227961312185625,
        0.0,
        2.506094176146925,
        0.0
      ],
      [
        0.0,
        -1.8227961312185625,
        0.0,
        2.506094176146925
      ]
    ],
    "diagnostics": {
      "bits": 0.9386672717912504,
      "reference": [
        [
          3.206094765796502,
          0.0,
          1.8227961312185625,
          0.0
        ],
        [
          0.0,
          3.206094765796502,
          0.0,
          -1.8227961312185625
        ],
        [
          1.8227961312185625,
          0.0,
          2.506094176146925,
          0.0
        ],
        [
          0.0,
          -1.8227961312185625,
          0.0,
          2.506094176146925
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0038902214782866e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 5.978733960281817e-16
    }
  },
  "loss_state_0.675000": {
    "V": [
      [
        3.0,
        0.0,
        2.32379000772445,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.32379000772445
      ],
      [
        2.32379000772445,
        0.0,
        2.3499999999999996,
        0.0
      ],
      [
        0.0,
        -2.32379000772445,
        0.0,
        2.3499999999999996
      ]
    ],
    "W": [
      [
        3.210572146011313,
        0.0,
        1.8573517401096304,
        0.0
      ],
      [
        0.0,
        3.210572146011313,
        0.0,
        -1.8573517401096304
      ],
      [
        1.8573517401096304,
        0.0,
        2.5605716589339726,
        0.0
      ],
      [
        0.0,
        -1.8573517401096304,
        0.0,
        2.5605716589339726
      ]
    ],
    "diagnostics": {
      "bits": 0.9894989408735043,
      "reference": [
        [
          3.210572146011313,
          0.0,
          1.8573517401096304,
          0.0
        ],
        [
          0.0,
          3.210572146011313,
          0.0,
          -1.8573517401096304
        ],
        [
          1.8573517401096304,
          0.0,
          2.5605716589339726,
          0.0
        ],
        [
          0.0,
          -1.8573517401096304,
          0.0,
          2.5605716589339726
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0032041036490682e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 7.130536482749599e-16
    }
  },
  "loss_state_0.700000": {
    "V": [
      [
        3.0,
        0.0,
        2.366431913239847,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.366431913239847
      ],
      [
        2.366431913239847,
        0.0,
        2.4000000000000004,
        0.0
      ],
      [
        0.0,
        -2.366431913239847,
        0.0,
        2.4000000000000004
      ]
    ],
    "W": [
      [
        3.2149489846179202,
        0.0,
        1.8913032547667994,
        0.0
      ],
      [
        0.0,
        3.2149489846179202,
        0.0,
        -1.8913032547667994
      ],
      [
        1.8913032547667994,
        0.0,
        2.6149486027421958,
        0.0
      ],
      [
        0.0,
        -1.8913032547667994,
        0.0,
        2.6149486027421958
      ]
    ],
    "diagnostics": {
      "bits": 1.0424006410872708,
      "reference": [
        [
          3.2149489846179202,
          0.0,
          1.8913032547667994,
          0.0
        ],
        [
          0.0,
          3.2149489846179202,
          0.0,
          -1.8913032547667994
        ],
        [
          1.8913032547667994,
          0.0,
          2.6149486027421958,
          0.0
        ],
        [
          0.0,
          -1.8913032547667994,
          0.0,
          2.6149486027421958
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0024980018054066e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 5.087681048627601e-16
    }
  },
  "loss_state_0.725000": {
    "V": [
      [
        3.0,
        0.0,
        2.4083189157584592,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.4083189157584592
      ],
      [
        2.4083189157584592,
        0.0,
        2.4499999999999997,
        0.0
      ],
      [
        0.0,
        -2.4083189157584592,
        0.0,
        2.4499999999999997
      ]
    ],
    "W": [
      [
        3.2192302123352463,
        0.0,
        1.9246830107808253,
        0.0
      ],
      [
        0.0,
        3.2192302123352463,
        0.0,
        -1.9246830107808253
      ],
      [
        1.9246830107808253,
        0.0,
        2.669229920122217,
        0.0
      ],
      [
        0.0,
        -1.9246830107808253,
        0.0,
        2.669229920122217
      ]
    ],
    "diagnostics": {
      "bits": 1.0975925192706846,
      "reference": [
        [
          3.2192302123352463,
          0.0,
          1.9246830107808253,
          0.0
        ],
        [
          0.0,
          3.2192302123352463,
          0.0,
          -1.9246830107808253
        ],
        [
          1.9246830107808253,
          0.0,
          2.669229920122217,
          0.0
        ],
        [
          0.0,
          -1.9246830107808253,
          0.0,
          2.669229920122217
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0019295676167986e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 5.978733960281817e-16
    }
  },
  "loss_state_0.750000": {
    "V": [
      [
        3.0,
        0.0,
        2.4494897427831783,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.4494897427831783
      ],
      [
        2.4494897427831783,
        0.0,
        2.5,
        0.0
      ],
      [
        0.0,
        -2.4494897427831783,
        0.0,
        2.5
      ]
    ],
    "W": [
      [
        3.2234203640593,
        0.0,
        1.9575205362805932,
        0.0
      ],
      [
        0.0,
        3.2234203640593,
        0.0,
        -1.9575205362805932
      ],
      [
        1.9575205362805932,
        0.0,
        2.7234201420765647,
        0.0
      ],
      [
        0.0,
        -1.9575205362805932,
        0.0,
        2.7234201420765647
      ]
    ],
    "diagnostics": {
      "bits": 1.1553364444133332,
      "reference": [
        [
          3.2234203640593,
          0.0,
          1.9575205362805932,
          0.0
        ],
        [
          0.0,
          3.2234203640593,
          0.0,
          -1.9575205362805932
        ],
        [
          1.9575205362805932,
          0.0,
          2.7234201420765647,
          0.0
        ],
        [
          0.0,
          -1.9575205362805932,
          0.0,
          2.7234201420765647
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0014921397450962e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 7.021666937153402e-16
    }
  },
  "loss_state_0.775000": {
    "V": [
      [
        3.0,
        0.0,
        2.4899799195977463,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.4899799195977463
      ],
      [
        2.4899799195977463,
        0.0,
        2.5499999999999994,
        0.0
      ],
      [
        0.0,
        -2.4899799195977463,
        0.0,
        2.5499999999999994
      ]
    ],
    "W": [
      [
        3.2275236278196253,
        0.0,
        1.9898428836481081,
        0.0
      ],
      [
        0.0,
        3.2275236278196253,
        0.0,
        -1.9898428836481081
      ],
      [
        1.9898428836481081,
        0.0,
        2.7775234585909048,
        0.0
      ],
      [
        0.0,
        -1.9898428836481081,
        0.0,
        2.7775234585909048
      ]
    ],
    "diagnostics": {
      "bits": 1.2159487620863154,
      "reference": [
        [
          3.2275236278196253,
          0.0,
          1.9898428836481081,
          0.0
        ],
        [
          0.0,
          3.2275236278196253,
          0.0,
          -1.9898428836481081
        ],
        [
          1.9898428836481081,
          0.0,
          2.7775234585909048,
          0.0
        ],
        [
          0.0,
          -1.9898428836481081,
          0.0,
          2.7775234585909048
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0011945999744967e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 8.15843973306311e-16
    }
  },
  "loss_state_0.800000": {
    "V": [
      [
        3.0,
        0.0,
        2.5298221281347035,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.5298221281347035
      ],
      [
        2.5298221281347035,
        0.0,
        2.6,
        0.0
      ],
      [
        0.0,
        -2.5298221281347035,
        0.0,
        2.6
      ]
    ],
    "W": [
      [
        3.2315438848558924,
        0.0,
        2.0216749125566817,
        0.0
      ],
      [
        0.0,
        3.2315438848558924,
        0.0,
        -2.0216749125566817
      ],
      [
        2.0216749125566817,
        0.0,
        2.831543754448191,
        0.0
      ],
      [
        0.0,
        -2.0216749125566817,
        0.0,
        2.831543754448191
      ]
    ],
    "diagnostics": {
      "bits": 1.2798187719916607,
      "reference": [
        [
          3.2315438848558924,
          0.0,
          2.0216749125566817,
          0.0
        ],
        [
          0.0,
          3.2315438848558924,
          0.0,
          -2.0216749125566817
        ],
        [
          2.0216749125566817,
          0.0,
          2.831543754448191,
          0.0
        ],
        [
          0.0,
          -2.0216749125566817,
          0.0,
          2.831543754448191
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0009858780458672e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 4.1540741810552243e-16
    }
  },
  "loss_state_0.825000": {
    "V": [
      [
        3.0,
        0.0,
        2.569046515733026,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.569046515733026
      ],
      [
        2.569046515733026,
        0.0,
        2.6499999999999995,
        0.0
      ],
      [
        0.0,
        -2.569046515733026,
        0.0,
        2.6499999999999995
      ]
    ],
    "W": [
      [
        3.235484742333763,
        0.0,
        2.0530395321402075,
        0.0
      ],
      [
        0.0,
        3.235484742333763,
        0.0,
        -2.0530395321402075
      ],
      [
        2.0530395321402075,
        0.0,
        2.885484640228919,
        0.0
      ],
      [
        0.0,
        -2.0530395321402075,
        0.0,
        2.885484640228919
      ]
    ],
    "diagnostics": {
      "bits": 1.3474365523794287,
      "reference": [
        [
          3.235484742333763,
          0.0,
          2.0530395321402075,
          0.0
        ],
        [
          0.0,
          3.235484742333763,
          0.0,
          -2.0530395321402075
        ],
        [
          2.0530395321402075,
          0.0,
          2.885484640228919,
          0.0
        ],
        [
          0.0,
          -2.0530395321402075,
          0.0,
          2.885484640228919
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0008237854842719e-10,
      "minimum_classical_eigenvalue": 1.0000002000999992,
      "gradient_quadrature_discrepancy": 4.002966042486721e-16
    }
  },
  "loss_state_0.850000": {
    "V": [
      [
        3.0,
        0.0,
        2.60768096208106,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.60768096208106
      ],
      [
        2.60768096208106,
        0.0,
        2.7,
        0.0
      ],
      [
        0.0,
        -2.60768096208106,
        0.0,
        2.7
      ]
    ],
    "W": [
      [
        3.23934956067923,
        0.0,
        2.0839579093500222,
        0.0
      ],
      [
        0.0,
        3.23934956067923,
        0.0,
        -2.0839579093500222
      ],
      [
        2.0839579093500222,
        0.0,
        2.939349479133078,
        0.0
      ],
      [
        0.0,
        -2.0839579093500222,
        0.0,
        2.939349479133078
      ]
    ],
    "diagnostics": {
      "bits": 1.4194369161891127,
      "reference": [
        [
          3.23934956067923,
          0.0,
          2.0839579093500222,
          0.0
        ],
        [
          0.0,
          3.23934956067923,
          0.0,
          -2.0839579093500222
        ],
        [
          2.0839579093500222,
          0.0,
          2.939349479133078,
          0.0
        ],
        [
          0.0,
          -2.0839579093500222,
          0.0,
          2.939349479133078
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0007394085344004e-10,
      "minimum_classical_eigenvalue": 1.0000002000999995,
      "gradient_quadrature_discrepancy": 5.978733960281817e-16
    }
  },
  "loss_state_0.875000": {
    "V": [
      [
        3.0,
        0.0,
        2.6457513110645907,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.6457513110645907
      ],
      [
        2.6457513110645907,
        0.0,
        2.75,
        0.0
      ],
      [
        0.0,
        -2.6457513110645907,
        0.0,
        2.75
      ]
    ],
    "W": [
      [
        3.2431414769646096,
        0.0,
        2.1144496492674016,
        0.0
      ],
      [
        0.0,
        3.2431414769646096,
        0.0,
        -2.1144496492674016
      ],
      [
        2.1144496492674016,
        0.0,
        2.9931414103301073,
        0.0
      ],
      [
        0.0,
        -2.1144496492674016,
        0.0,
        2.9931414103301073
      ]
    ],
    "diagnostics": {
      "bits": 1.4966732272470218,
      "reference": [
        [
          3.2431414769646096,
          0.0,
          2.1144496492674016,
          0.0
        ],
        [
          0.0,
          3.2431414769646096,
          0.0,
          -2.1144496492674016
        ],
        [
          2.1144496492674016,
          0.0,
          2.9931414103301073,
          0.0
        ],
        [
          0.0,
          -2.1144496492674016,
          0.0,
          2.9931414103301073
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0006994405055139e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 5.661048867003676e-16
    }
  },
  "loss_state_0.900000": {
    "V": [
      [
        3.0,
        0.0,
        2.6832815729997477,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.6832815729997477
      ],
      [
        2.6832815729997477,
        0.0,
        2.8,
        0.0
      ],
      [
        0.0,
        -2.6832815729997477,
        0.0,
        2.8
      ]
    ],
    "W": [
      [
        3.2468634252658077,
        0.0,
        2.144532951976586,
        0.0
      ],
      [
        0.0,
        3.2468634252658077,
        0.0,
        -2.144532951976586
      ],
      [
        2.144532951976586,
        0.0,
        3.0468633694297766,
        0.0
      ],
      [
        0.0,
        -2.144532951976586,
        0.0,
        3.0468633694297766
      ]
    ],
    "diagnostics": {
      "bits": 1.5803518120121076,
      "reference": [
        [
          3.2468634252658077,
          0.0,
          2.144532951976586,
          0.0
        ],
        [
          0.0,
          3.2468634252658077,
          0.0,
          -2.144532951976586
        ],
        [
          2.144532951976586,
          0.0,
          3.0468633694297766,
          0.0
        ],
        [
          0.0,
          -2.144532951976586,
          0.0,
          3.0468633694297766
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0006217248937901e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 3.8459253727671276e-16
    }
  },
  "loss_state_0.925000": {
    "V": [
      [
        3.0,
        0.0,
        2.7202941017470885,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.7202941017470885
      ],
      [
        2.7202941017470885,
        0.0,
        2.8499999999999996,
        0.0
      ],
      [
        0.0,
        -2.7202941017470885,
        0.0,
        2.8499999999999996
      ]
    ],
    "W": [
      [
        3.2505181545844266,
        0.0,
        2.1742247496886886,
        0.0
      ],
      [
        0.0,
        3.2505181545844266,
        0.0,
        -2.1742247496886886
      ],
      [
        2.1742247496886886,
        0.0,
        3.1005181065398135,
        0.0
      ],
      [
        0.0,
        -2.1742247496886886,
        0.0,
        3.1005181065398135
      ]
    ],
    "diagnostics": {
      "bits": 1.6723060255368527,
      "reference": [
        [
          3.2505181545844266,
          0.0,
          2.1742247496886886,
          0.0
        ],
        [
          0.0,
          3.2505181545844266,
          0.0,
          -2.1742247496886886
        ],
        [
          2.1742247496886886,
          0.0,
          3.1005181065398135,
          0.0
        ],
        [
          0.0,
          -2.1742247496886886,
          0.0,
          3.1005181065398135
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0005884182030514e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 4.577566798522237e-16
    }
  },
  "loss_state_0.950000": {
    "V": [
      [
        3.0,
        0.0,
        2.756809750418044,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.756809750418044
      ],
      [
        2.756809750418044,
        0.0,
        2.8999999999999995,
        0.0
      ],
      [
        0.0,
        -2.756809750418044,
        0.0,
        2.8999999999999995
      ]
    ],
    "W": [
      [
        3.254108244741542,
        0.0,
        2.2035408271078385,
        0.0
      ],
      [
        0.0,
        3.254108244741542,
        0.0,
        -2.2035408271078385
      ],
      [
        2.2035408271078385,
        0.0,
        3.154108202275757,
        0.0
      ],
      [
        0.0,
        -2.2035408271078385,
        0.0,
        3.154108202275757
      ]
    ],
    "diagnostics": {
      "bits": 1.7756599081226827,
      "reference": [
        [
          3.254108244741542,
          0.0,
          2.2035408271078385,
          0.0
        ],
        [
          0.0,
          3.254108244741542,
          0.0,
          -2.2035408271078385
        ],
        [
          2.2035408271078385,
          0.0,
          3.154108202275757,
          0.0
        ],
        [
          0.0,
          -2.2035408271078385,
          0.0,
          3.154108202275757
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0005884182030514e-10,
      "minimum_classical_eigenvalue": 1.0000002000999992,
      "gradient_quadrature_discrepancy": 5.438959822042073e-16
    }
  },
  "loss_state_0.975000": {
    "V": [
      [
        3.0,
        0.0,
        2.792848008753788,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.792848008753788
      ],
      [
        2.792848008753788,
        0.0,
        2.95,
        0.0
      ],
      [
        0.0,
        -2.792848008753788,
        0.0,
        2.95
      ]
    ],
    "W": [
      [
        3.2576361205429087,
        0.0,
        2.2324959274922764,
        0.0
      ],
      [
        0.0,
        3.2576361205429087,
        0.0,
        -2.2324959274922764
      ],
      [
        2.2324959274922764,
        0.0,
        3.207636082014839,
        0.0
      ],
      [
        0.0,
        -2.2324959274922764,
        0.0,
        3.207636082014839
      ]
    ],
    "diagnostics": {
      "bits": 1.8970106881947062,
      "reference": [
        [
          3.2576361205429087,
          0.0,
          2.2324959274922764,
          0.0
        ],
        [
          0.0,
          3.2576361205429087,
          0.0,
          -2.2324959274922764
        ],
        [
          2.2324959274922764,
          0.0,
          3.207636082014839,
          0.0
        ],
        [
          0.0,
          -2.2324959274922764,
          0.0,
          3.207636082014839
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 9,
      "repair": 1.0005551115123126e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 5.661048867003676e-16
    }
  },
  "three_state_0.000000": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.3284453625693926,
        0.0,
        0.4409450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.3284453625693926,
        0.0,
        0.4409450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.44094504958334024,
        0.0,
        1.3767053962867921,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.44094504958334024,
        0.0,
        1.3767053962867921
      ]
    ],
    "W": [
      [
        3.2193642114330814,
        0.0,
        1.7956858552518598,
        0.0,
        0.7643161824399131,
        0.0
      ],
      [
        0.0,
        3.2193642114330814,
        0.0,
        -1.7956858552518598,
        0.0,
        -0.7643161824399131
      ],
      [
        1.7956858552518598,
        0.0,
        2.5039389811011623,
        0.0,
        0.5287798115968944,
        0.0
      ],
      [
        0.0,
        -1.7956858552518598,
        0.0,
        2.5039389811011623,
        0.0,
        0.5287798115968944
      ],
      [
        0.7643161824399131,
        0.0,
        0.5287798115968944,
        0.0,
        1.420576062867698,
        0.0
      ],
      [
        0.0,
        -0.7643161824399131,
        0.0,
        0.5287798115968944,
        0.0,
        1.420576062867698
      ]
    ],
    "upper_diagnostics": {
      "bits": 1.0940176546653881,
      "reference": [
        [
          3.2193642114330814,
          0.0,
          1.7956858552518598,
          0.0,
          0.7643161824399131,
          0.0
        ],
        [
          0.0,
          3.2193642114330814,
          0.0,
          -1.7956858552518598,
          0.0,
          -0.7643161824399131
        ],
        [
          1.7956858552518598,
          0.0,
          2.5039389811011623,
          0.0,
          0.5287798115968944,
          0.0
        ],
        [
          0.0,
          -1.7956858552518598,
          0.0,
          2.5039389811011623,
          0.0,
          0.5287798115968944
        ],
        [
          0.7643161824399131,
          0.0,
          0.5287798115968944,
          0.0,
          1.420576062867698,
          0.0
        ],
        [
          0.0,
          -0.7643161824399131,
          0.0,
          0.5287798115968944,
          0.0,
          1.420576062867698
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 1.002899902540321e-10,
      "minimum_classical_eigenvalue": 1.000000200099999,
      "gradient_quadrature_discrepancy": 1.1252789503567293e-14
    },
    "key": {
      "side": 0,
      "rate": 0.7419861484308906,
      "seed_parameters": [
        0.0,
        -3.0152025015572253e-07
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.007857": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.344159648283678,
        0.0,
        0.4464450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.344159648283678,
        0.0,
        0.4464450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.44644504958334025,
        0.0,
        1.3987053962867924,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.44644504958334025,
        0.0,
        1.3987053962867924
      ]
    ],
    "W": [
      [
        3.2156769028616634,
        0.0,
        1.8014970451377272,
        0.0,
        0.7717694288842329,
        0.0
      ],
      [
        0.0,
        3.2156769028616634,
        0.0,
        -1.8014970451377272,
        0.0,
        -0.7717694288842329
      ],
      [
        1.8014970451377272,
        0.0,
        2.5174621991744455,
        0.0,
        0.5322048596097447,
        0.0
      ],
      [
        0.0,
        -1.8014970451377272,
        0.0,
        2.5174621991744455,
        0.0,
        0.5322048596097447
      ],
      [
        0.7717694288842329,
        0.0,
        0.5322048596097447,
        0.0,
        1.4410780138945167,
        0.0
      ],
      [
        0.0,
        -0.7717694288842329,
        0.0,
        0.5322048596097447,
        0.0,
        1.4410780138945167
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.9783752187248632,
      "reference": [
        [
          3.2156769028616634,
          0.0,
          1.8014970451377272,
          0.0,
          0.7717694288842329,
          0.0
        ],
        [
          0.0,
          3.2156769028616634,
          0.0,
          -1.8014970451377272,
          0.0,
          -0.7717694288842329
        ],
        [
          1.8014970451377272,
          0.0,
          2.5174621991744455,
          0.0,
          0.5322048596097447,
          0.0
        ],
        [
          0.0,
          -1.8014970451377272,
          0.0,
          2.5174621991744455,
          0.0,
          0.5322048596097447
        ],
        [
          0.7717694288842329,
          0.0,
          0.5322048596097447,
          0.0,
          1.4410780138945167,
          0.0
        ],
        [
          0.0,
          -0.7717694288842329,
          0.0,
          0.5322048596097447,
          0.0,
          1.4410780138945167
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 1.0388333809553388e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 1.0216615878556175e-14
    },
    "key": {
      "side": 0,
      "rate": 0.6177081416839854,
      "seed_parameters": [
        0.00014804513165324521,
        6.241633285914944e-10
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.015714": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.359873933997964,
        0.0,
        0.4519450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.359873933997964,
        0.0,
        0.4519450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.45194504958334025,
        0.0,
        1.4207053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.45194504958334025,
        0.0,
        1.4207053962867922
      ]
    ],
    "W": [
      [
        3.212026162636549,
        0.0,
        1.807376618352318,
        0.0,
        0.7789373045046011,
        0.0
      ],
      [
        0.0,
        3.212026162636549,
        0.0,
        -1.807376618352318,
        0.0,
        -0.7789373045046011
      ],
      [
        1.807376618352318,
        0.0,
        2.5309851148756297,
        0.0,
        0.5356541732907485,
        0.0
      ],
      [
        0.0,
        -1.807376618352318,
        0.0,
        2.5309851148756297,
        0.0,
        0.5356541732907485
      ],
      [
        0.7789373045046011,
        0.0,
        0.5356541732907485,
        0.0,
        1.4616058950078958,
        0.0
      ],
      [
        0.0,
        -0.7789373045046011,
        0.0,
        0.5356541732907485,
        0.0,
        1.4616058950078958
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.8989561305277327,
      "reference": [
        [
          3.212026162636549,
          0.0,
          1.807376618352318,
          0.0,
          0.7789373045046011,
          0.0
        ],
        [
          0.0,
          3.212026162636549,
          0.0,
          -1.807376618352318,
          0.0,
          -0.7789373045046011
        ],
        [
          1.807376618352318,
          0.0,
          2.5309851148756297,
          0.0,
          0.5356541732907485,
          0.0
        ],
        [
          0.0,
          -1.807376618352318,
          0.0,
          2.5309851148756297,
          0.0,
          0.5356541732907485
        ],
        [
          0.7789373045046011,
          0.0,
          0.5356541732907485,
          0.0,
          1.4616058950078958,
          0.0
        ],
        [
          0.0,
          -0.7789373045046011,
          0.0,
          0.5356541732907485,
          0.0,
          1.4616058950078958
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.6809420522179154e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 9.452760196250218e-15
    },
    "key": {
      "side": 0,
      "rate": 0.5296923266494624,
      "seed_parameters": [
        0.0011146986870092027,
        -3.059334201702844e-07
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.023571": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.3755882197122498,
        0.0,
        0.4574450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.3755882197122498,
        0.0,
        0.4574450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.45744504958334026,
        0.0,
        1.4427053962867924,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.45744504958334026,
        0.0,
        1.4427053962867924
      ]
    ],
    "W": [
      [
        3.208380766327998,
        0.0,
        1.8132913339885122,
        0.0,
        0.7858355160776979,
        0.0
      ],
      [
        0.0,
        3.208380766327998,
        0.0,
        -1.8132913339885122,
        0.0,
        -0.7858355160776979
      ],
      [
        1.8132913339885122,
        0.0,
        2.5444899854167122,
        0.0,
        0.5391243118380628,
        0.0
      ],
      [
        0.0,
        -1.8132913339885122,
        0.0,
        2.5444899854167122,
        0.0,
        0.5391243118380628
      ],
      [
        0.7858355160776979,
        0.0,
        0.5391243118380628,
        0.0,
        1.4821682450048408,
        0.0
      ],
      [
        0.0,
        -0.7858355160776979,
        0.0,
        0.5391243118380628,
        0.0,
        1.4821682450048408
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.8331123585325502,
      "reference": [
        [
          3.208380766327998,
          0.0,
          1.8132913339885122,
          0.0,
          0.7858355160776979,
          0.0
        ],
        [
          0.0,
          3.208380766327998,
          0.0,
          -1.8132913339885122,
          0.0,
          -0.7858355160776979
        ],
        [
          1.8132913339885122,
          0.0,
          2.5444899854167122,
          0.0,
          0.5391243118380628,
          0.0
        ],
        [
          0.0,
          -1.8132913339885122,
          0.0,
          2.5444899854167122,
          0.0,
          0.5391243118380628
        ],
        [
          0.7858355160776979,
          0.0,
          0.5391243118380628,
          0.0,
          1.4821682450048408,
          0.0
        ],
        [
          0.0,
          -0.7858355160776979,
          0.0,
          0.5391243118380628,
          0.0,
          1.4821682450048408
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.5131274011537245e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 8.142229503622023e-15
    },
    "key": {
      "side": 0,
      "rate": 0.455395716682542,
      "seed_parameters": [
        0.0038137731989038603,
        2.4864112257303734e-08
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.031429": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.3913025054265353,
        0.0,
        0.4629450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.3913025054265353,
        0.0,
        0.4629450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.46294504958334026,
        0.0,
        1.4647053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.46294504958334026,
        0.0,
        1.4647053962867922
      ]
    ],
    "W": [
      [
        3.2047595833886313,
        0.0,
        1.8192455735919673,
        0.0,
        0.7924864399107094,
        0.0
      ],
      [
        0.0,
        3.2047595833886313,
        0.0,
        -1.8192455735919673,
        0.0,
        -0.7924864399107094
      ],
      [
        1.8192455735919673,
        0.0,
        2.5579847451024973,
        0.0,
        0.5426199607474982,
        0.0
      ],
      [
        0.0,
        -1.8192455735919673,
        0.0,
        2.5579847451024973,
        0.0,
        0.5426199607474982
      ],
      [
        0.7924864399107094,
        0.0,
        0.5426199607474982,
        0.0,
        1.502764444839244,
        0.0
      ],
      [
        0.0,
        -0.7924864399107094,
        0.0,
        0.5426199607474982,
        0.0,
        1.502764444839244
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.7759784671208391,
      "reference": [
        [
          3.2047595833886313,
          0.0,
          1.8192455735919673,
          0.0,
          0.7924864399107094,
          0.0
        ],
        [
          0.0,
          3.2047595833886313,
          0.0,
          -1.8192455735919673,
          0.0,
          -0.7924864399107094
        ],
        [
          1.8192455735919673,
          0.0,
          2.5579847451024973,
          0.0,
          0.5426199607474982,
          0.0
        ],
        [
          0.0,
          -1.8192455735919673,
          0.0,
          2.5579847451024973,
          0.0,
          0.5426199607474982
        ],
        [
          0.7924864399107094,
          0.0,
          0.5426199607474982,
          0.0,
          1.502764444839244,
          0.0
        ],
        [
          0.0,
          -0.7924864399107094,
          0.0,
          0.5426199607474982,
          0.0,
          1.502764444839244
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.5054268942549244e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 7.231858903338894e-15
    },
    "key": {
      "side": 0,
      "rate": 0.3900775973446392,
      "seed_parameters": [
        0.009372213133630559,
        -6.018626376770357e-08
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.039286": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.4070167911408213,
        0.0,
        0.4684450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.4070167911408213,
        0.0,
        0.4684450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.4684450495833402,
        0.0,
        1.4867053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.4684450495833402,
        0.0,
        1.4867053962867922
      ]
    ],
    "W": [
      [
        3.2011629876235976,
        0.0,
        1.825232051441763,
        0.0,
        0.7989062654006176,
        0.0
      ],
      [
        0.0,
        3.2011629876235976,
        0.0,
        -1.825232051441763,
        0.0,
        -0.7989062654006176
      ],
      [
        1.825232051441763,
        0.0,
        2.5714686710396832,
        0.0,
        0.5461422203305687,
        0.0
      ],
      [
        0.0,
        -1.825232051441763,
        0.0,
        2.5714686710396832,
        0.0,
        0.5461422203305687
      ],
      [
        0.7989062654006176,
        0.0,
        0.5461422203305687,
        0.0,
        1.5233959252225673,
        0.0
      ],
      [
        0.0,
        -0.7989062654006176,
        0.0,
        0.5461422203305687,
        0.0,
        1.5233959252225673
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.7252284254308295,
      "reference": [
        [
          3.2011629876235976,
          0.0,
          1.825232051441763,
          0.0,
          0.7989062654006176,
          0.0
        ],
        [
          0.0,
          3.2011629876235976,
          0.0,
          -1.825232051441763,
          0.0,
          -0.7989062654006176
        ],
        [
          1.825232051441763,
          0.0,
          2.5714686710396832,
          0.0,
          0.5461422203305687,
          0.0
        ],
        [
          0.0,
          -1.825232051441763,
          0.0,
          2.5714686710396832,
          0.0,
          0.5461422203305687
        ],
        [
          0.7989062654006176,
          0.0,
          0.5461422203305687,
          0.0,
          1.5233959252225673,
          0.0
        ],
        [
          0.0,
          -0.7989062654006176,
          0.0,
          0.5461422203305687,
          0.0,
          1.5233959252225673
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.538928984246013e-10,
      "minimum_classical_eigenvalue": 1.000000200100001,
      "gradient_quadrature_discrepancy": 7.411739173955088e-15
    },
    "key": {
      "side": 0,
      "rate": 0.3315548673784009,
      "seed_parameters": [
        0.01917244131263265,
        4.051714918582731e-07
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.047143": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.422731076855107,
        0.0,
        0.47394504958334027,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.422731076855107,
        0.0,
        0.47394504958334027
      ],
      [
        0.9917292883816434,
        0.0,
        0.47394504958334027,
        0.0,
        1.5087053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.47394504958334027,
        0.0,
        1.5087053962867922
      ]
    ],
    "W": [
      [
        3.1975912862137927,
        0.0,
        1.8312446675687357,
        0.0,
        0.805109204844139,
        0.0
      ],
      [
        0.0,
        3.1975912862137927,
        0.0,
        -1.8312446675687357,
        0.0,
        -0.805109204844139
      ],
      [
        1.8312446675687357,
        0.0,
        2.5849414577385943,
        0.0,
        0.5496919648402755,
        0.0
      ],
      [
        0.0,
        -1.8312446675687357,
        0.0,
        2.5849414577385943,
        0.0,
        0.5496919648402755
      ],
      [
        0.805109204844139,
        0.0,
        0.5496919648402755,
        0.0,
        1.5440635554981395,
        0.0
      ],
      [
        0.0,
        -0.805109204844139,
        0.0,
        0.5496919648402755,
        0.0,
        1.5440635554981395
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.6794852545429542,
      "reference": [
        [
          3.1975912862137927,
          0.0,
          1.8312446675687357,
          0.0,
          0.805109204844139,
          0.0
        ],
        [
          0.0,
          3.1975912862137927,
          0.0,
          -1.8312446675687357,
          0.0,
          -0.805109204844139
        ],
        [
          1.8312446675687357,
          0.0,
          2.5849414577385943,
          0.0,
          0.5496919648402755,
          0.0
        ],
        [
          0.0,
          -1.8312446675687357,
          0.0,
          2.5849414577385943,
          0.0,
          0.5496919648402755
        ],
        [
          0.805109204844139,
          0.0,
          0.5496919648402755,
          0.0,
          1.5440635554981395,
          0.0
        ],
        [
          0.0,
          -0.805109204844139,
          0.0,
          0.5496919648402755,
          0.0,
          1.5440635554981395
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.5615153614589873e-10,
      "minimum_classical_eigenvalue": 1.0000002000999992,
      "gradient_quadrature_discrepancy": 6.861201309511369e-15
    },
    "key": {
      "side": 0,
      "rate": 0.27861144362513124,
      "seed_parameters": [
        0.03493284961159232,
        3.2278970873883474e-06
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.055000": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.4384453625693925,
        0.0,
        0.4794450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.4384453625693925,
        0.0,
        0.4794450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.4794450495833402,
        0.0,
        1.5307053962867923,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.4794450495833402,
        0.0,
        1.5307053962867923
      ]
    ],
    "W": [
      [
        3.1940447726809125,
        0.0,
        1.8372782803256178,
        0.0,
        0.8111078342497742,
        0.0
      ],
      [
        0.0,
        3.1940447726809125,
        0.0,
        -1.8372782803256178,
        0.0,
        -0.8111078342497742
      ],
      [
        1.8372782803256178,
        0.0,
        2.5984030988177507,
        0.0,
        0.5532698602524567,
        0.0
      ],
      [
        0.0,
        -1.8372782803256178,
        0.0,
        2.5984030988177507,
        0.0,
        0.5532698602524567
      ],
      [
        0.8111078342497742,
        0.0,
        0.5532698602524567,
        0.0,
        1.564767746441331,
        0.0
      ],
      [
        0.0,
        -0.8111078342497742,
        0.0,
        0.5532698602524567,
        0.0,
        1.564767746441331
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.6378355703336187,
      "reference": [
        [
          3.1940447726809125,
          0.0,
          1.8372782803256178,
          0.0,
          0.8111078342497742,
          0.0
        ],
        [
          0.0,
          3.1940447726809125,
          0.0,
          -1.8372782803256178,
          0.0,
          -0.8111078342497742
        ],
        [
          1.8372782803256178,
          0.0,
          2.5984030988177507,
          0.0,
          0.5532698602524567,
          0.0
        ],
        [
          0.0,
          -1.8372782803256178,
          0.0,
          2.5984030988177507,
          0.0,
          0.5532698602524567
        ],
        [
          0.8111078342497742,
          0.0,
          0.5532698602524567,
          0.0,
          1.564767746441331,
          0.0
        ],
        [
          0.0,
          -0.8111078342497742,
          0.0,
          0.5532698602524567,
          0.0,
          1.564767746441331
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.5608780934428525e-10,
      "minimum_classical_eigenvalue": 1.0000002000999986,
      "gradient_quadrature_discrepancy": 6.816579509568139e-15
    },
    "key": {
      "side": 0,
      "rate": 0.23051439065313128,
      "seed_parameters": [
        0.05884302224174119,
        1.473149441763406e-06
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.062857": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.4541596482836785,
        0.0,
        0.4849450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.4541596482836785,
        0.0,
        0.4849450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.4849450495833402,
        0.0,
        1.5527053962867923,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.4849450495833402,
        0.0,
        1.5527053962867923
      ]
    ],
    "W": [
      [
        3.190523704185316,
        0.0,
        1.8433284877433722,
        0.0,
        0.8169133484720192,
        0.0
      ],
      [
        0.0,
        3.190523704185316,
        0.0,
        -1.8433284877433722,
        0.0,
        -0.8169133484720192
      ],
      [
        1.8433284877433722,
        0.0,
        2.611853765535974,
        0.0,
        0.5568763708849811,
        0.0
      ],
      [
        0.0,
        -1.8433284877433722,
        0.0,
        2.611853765535974,
        0.0,
        0.5568763708849811
      ],
      [
        0.8169133484720192,
        0.0,
        0.5568763708849811,
        0.0,
        1.5855085370827233,
        0.0
      ],
      [
        0.0,
        -0.8169133484720192,
        0.0,
        0.5568763708849811,
        0.0,
        1.5855085370827233
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.599628385409974,
      "reference": [
        [
          3.190523704185316,
          0.0,
          1.8433284877433722,
          0.0,
          0.8169133484720192,
          0.0
        ],
        [
          0.0,
          3.190523704185316,
          0.0,
          -1.8433284877433722,
          0.0,
          -0.8169133484720192
        ],
        [
          1.8433284877433722,
          0.0,
          2.611853765535974,
          0.0,
          0.5568763708849811,
          0.0
        ],
        [
          0.0,
          -1.8433284877433722,
          0.0,
          2.611853765535974,
          0.0,
          0.5568763708849811
        ],
        [
          0.8169133484720192,
          0.0,
          0.5568763708849811,
          0.0,
          1.5855085370827233,
          0.0
        ],
        [
          0.0,
          -0.8169133484720192,
          0.0,
          0.5568763708849811,
          0.0,
          1.5855085370827233
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.545776839861901e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 5.53944551538626e-15
    },
    "key": {
      "side": 0,
      "rate": 0.18681649529921973,
      "seed_parameters": [
        0.09378576975670014,
        -2.7719561489695055e-06
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": -0.5
    }
  },
  "three_state_0.070714": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.469873933997964,
        0.0,
        0.4904450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.469873933997964,
        0.0,
        0.4904450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.49044504958334023,
        0.0,
        1.574705396286792,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.49044504958334023,
        0.0,
        1.574705396286792
      ]
    ],
    "W": [
      [
        3.187028254632298,
        0.0,
        1.8493914561768554,
        0.0,
        0.8225357696177608,
        0.0
      ],
      [
        0.0,
        3.187028254632298,
        0.0,
        -1.8493914561768554,
        0.0,
        -0.8225357696177608
      ],
      [
        1.8493914561768554,
        0.0,
        2.625293729193687,
        0.0,
        0.5605117795283051,
        0.0
      ],
      [
        0.0,
        -1.8493914561768554,
        0.0,
        2.625293729193687,
        0.0,
        0.5605117795283051
      ],
      [
        0.8225357696177608,
        0.0,
        0.5605117795283051,
        0.0,
        1.606285678169394,
        0.0
      ],
      [
        0.0,
        -0.8225357696177608,
        0.0,
        0.5605117795283051,
        0.0,
        1.606285678169394
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.5643760871509413,
      "reference": [
        [
          3.187028254632298,
          0.0,
          1.8493914561768554,
          0.0,
          0.8225357696177608,
          0.0
        ],
        [
          0.0,
          3.187028254632298,
          0.0,
          -1.8493914561768554,
          0.0,
          -0.8225357696177608
        ],
        [
          1.8493914561768554,
          0.0,
          2.625293729193687,
          0.0,
          0.5605117795283051,
          0.0
        ],
        [
          0.0,
          -1.8493914561768554,
          0.0,
          2.625293729193687,
          0.0,
          0.5605117795283051
        ],
        [
          0.8225357696177608,
          0.0,
          0.5605117795283051,
          0.0,
          1.606285678169394,
          0.0
        ],
        [
          0.0,
          -0.8225357696177608,
          0.0,
          0.5605117795283051,
          0.0,
          1.606285678169394
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.5298318167822346e-10,
      "minimum_classical_eigenvalue": 1.0000002000999988,
      "gradient_quadrature_discrepancy": 5.944635897728889e-15
    },
    "key": {
      "side": 0,
      "rate": 0.1472638646201403,
      "seed_parameters": [
        0.14370193182491414,
        1.951897955027108e-06
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": -0.5
    }
  },
  "three_state_0.078571": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.4855882197122496,
        0.0,
        0.4959450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.4855882197122496,
        0.0,
        0.4959450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.49594504958334024,
        0.0,
        1.5967053962867923,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.49594504958334024,
        0.0,
        1.5967053962867923
      ]
    ],
    "W": [
      [
        3.1835584742570955,
        0.0,
        1.855463801699298,
        0.0,
        0.827984096492258,
        0.0
      ],
      [
        0.0,
        3.1835584742570955,
        0.0,
        -1.855463801699298,
        0.0,
        -0.827984096492258
      ],
      [
        1.855463801699298,
        0.0,
        2.638723306496915,
        0.0,
        0.5641762214897921,
        0.0
      ],
      [
        0.0,
        -1.855463801699298,
        0.0,
        2.638723306496915,
        0.0,
        0.5641762214897921
      ],
      [
        0.827984096492258,
        0.0,
        0.5641762214897921,
        0.0,
        1.6270987023701413,
        0.0
      ],
      [
        0.0,
        -0.827984096492258,
        0.0,
        0.5641762214897921,
        0.0,
        1.6270987023701413
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.5316998661870861,
      "reference": [
        [
          3.1835584742570955,
          0.0,
          1.855463801699298,
          0.0,
          0.827984096492258,
          0.0
        ],
        [
          0.0,
          3.1835584742570955,
          0.0,
          -1.855463801699298,
          0.0,
          -0.827984096492258
        ],
        [
          1.855463801699298,
          0.0,
          2.638723306496915,
          0.0,
          0.5641762214897921,
          0.0
        ],
        [
          0.0,
          -1.855463801699298,
          0.0,
          2.638723306496915,
          0.0,
          0.5641762214897921
        ],
        [
          0.827984096492258,
          0.0,
          0.5641762214897921,
          0.0,
          1.6270987023701413,
          0.0
        ],
        [
          0.0,
          -0.827984096492258,
          0.0,
          0.5641762214897921,
          0.0,
          1.6270987023701413
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.503916990941434e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 5.066304979749246e-15
    },
    "key": {
      "side": 0,
      "rate": 0.11175214525796906,
      "seed_parameters": [
        0.21428682575933813,
        9.395112431518308e-06
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.086429": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.5013025054265356,
        0.0,
        0.5014450495833404,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.5013025054265356,
        0.0,
        0.5014450495833404
      ],
      [
        0.9917292883816434,
        0.0,
        0.5014450495833402,
        0.0,
        1.618705396286792,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5014450495833402,
        0.0,
        1.618705396286792
      ]
    ],
    "W": [
      [
        3.1801080226848866,
        0.0,
        1.8615388228954284,
        0.0,
        0.8332569800980616,
        0.0
      ],
      [
        0.0,
        3.1801080226848866,
        0.0,
        -1.8615388228954284,
        0.0,
        -0.8332569800980616
      ],
      [
        1.8615388228954284,
        0.0,
        2.65213841825821,
        0.0,
        0.567863257483182,
        0.0
      ],
      [
        0.0,
        -1.8615388228954284,
        0.0,
        2.65213841825821,
        0.0,
        0.567863257483182
      ],
      [
        0.8332569800980616,
        0.0,
        0.567863257483182,
        0.0,
        1.6479502627153884,
        0.0
      ],
      [
        0.0,
        -0.8332569800980616,
        0.0,
        0.567863257483182,
        0.0,
        1.6479502627153884
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.5012971055304822,
      "reference": [
        [
          3.1801080226848866,
          0.0,
          1.8615388228954284,
          0.0,
          0.8332569800980616,
          0.0
        ],
        [
          0.0,
          3.1801080226848866,
          0.0,
          -1.8615388228954284,
          0.0,
          -0.8332569800980616
        ],
        [
          1.8615388228954284,
          0.0,
          2.65213841825821,
          0.0,
          0.567863257483182,
          0.0
        ],
        [
          0.0,
          -1.8615388228954284,
          0.0,
          2.65213841825821,
          0.0,
          0.567863257483182
        ],
        [
          0.8332569800980616,
          0.0,
          0.567863257483182,
          0.0,
          1.6479502627153884,
          0.0
        ],
        [
          0.0,
          -0.8332569800980616,
          0.0,
          0.567863257483182,
          0.0,
          1.6479502627153884
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 13,
      "repair": 1.1847544339739217e-10,
      "minimum_classical_eigenvalue": 1.0000002001000006,
      "gradient_quadrature_discrepancy": 5.1047815930293724e-15
    },
    "key": {
      "side": 0,
      "rate": 0.08031153135109137,
      "seed_parameters": [
        0.31426965324293454,
        1.1106911723530302e-06
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.094286": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.517016791140821,
        0.0,
        0.5069450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.517016791140821,
        0.0,
        0.5069450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5069450495833403,
        0.0,
        1.6407053962867924,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5069450495833403,
        0.0,
        1.6407053962867924
      ]
    ],
    "W": [
      [
        3.1766890663605634,
        0.0,
        1.8676218787597418,
        0.0,
        0.8383798329996192,
        0.0
      ],
      [
        0.0,
        3.1766890663605634,
        0.0,
        -1.8676218787597418,
        0.0,
        -0.8383798329996192
      ],
      [
        1.8676218787597418,
        0.0,
        2.6655492835966466,
        0.0,
        0.5715854194924623,
        0.0
      ],
      [
        0.0,
        -1.8676218787597418,
        0.0,
        2.6655492835966466,
        0.0,
        0.5715854194924623
      ],
      [
        0.8383798329996192,
        0.0,
        0.5715854194924623,
        0.0,
        1.668833734282205,
        0.0
      ],
      [
        0.0,
        -0.8383798329996192,
        0.0,
        0.5715854194924623,
        0.0,
        1.668833734282205
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.4729206645118647,
      "reference": [
        [
          3.1766890663605634,
          0.0,
          1.8676218787597418,
          0.0,
          0.8383798329996192,
          0.0
        ],
        [
          0.0,
          3.1766890663605634,
          0.0,
          -1.8676218787597418,
          0.0,
          -0.8383798329996192
        ],
        [
          1.8676218787597418,
          0.0,
          2.6655492835966466,
          0.0,
          0.5715854194924623,
          0.0
        ],
        [
          0.0,
          -1.8676218787597418,
          0.0,
          2.6655492835966466,
          0.0,
          0.5715854194924623
        ],
        [
          0.8383798329996192,
          0.0,
          0.5715854194924623,
          0.0,
          1.668833734282205,
          0.0
        ],
        [
          0.0,
          -0.8383798329996192,
          0.0,
          0.5715854194924623,
          0.0,
          1.668833734282205
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 13,
      "repair": 1.2375522001329957e-10,
      "minimum_classical_eigenvalue": 1.0000002001000008,
      "gradient_quadrature_discrepancy": 4.4395908652553754e-15
    },
    "key": {
      "side": 0,
      "rate": 0.053116087684447866,
      "seed_parameters": [
        0.45846833103705836,
        5.703211282428203e-07
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.102143": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.532731076855107,
        0.0,
        0.5124450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.532731076855107,
        0.0,
        0.5124450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5124450495833403,
        0.0,
        1.6627053962867921,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5124450495833403,
        0.0,
        1.6627053962867921
      ]
    ],
    "W": [
      [
        3.173294875964889,
        0.0,
        1.8737062567655616,
        0.0,
        0.8433513211334355,
        0.0
      ],
      [
        0.0,
        3.173294875964889,
        0.0,
        -1.8737062567655616,
        0.0,
        -0.8433513211334355
      ],
      [
        1.8737062567655616,
        0.0,
        2.6789513867196737,
        0.0,
        0.575336839844066,
        0.0
      ],
      [
        0.0,
        -1.8737062567655616,
        0.0,
        2.6789513867196737,
        0.0,
        0.575336839844066
      ],
      [
        0.8433513211334355,
        0.0,
        0.575336839844066,
        0.0,
        1.6897516316930434,
        0.0
      ],
      [
        0.0,
        -0.8433513211334355,
        0.0,
        0.575336839844066,
        0.0,
        1.6897516316930434
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.4463650727257552,
      "reference": [
        [
          3.173294875964889,
          0.0,
          1.8737062567655616,
          0.0,
          0.8433513211334355,
          0.0
        ],
        [
          0.0,
          3.173294875964889,
          0.0,
          -1.8737062567655616,
          0.0,
          -0.8433513211334355
        ],
        [
          1.8737062567655616,
          0.0,
          2.6789513867196737,
          0.0,
          0.575336839844066,
          0.0
        ],
        [
          0.0,
          -1.8737062567655616,
          0.0,
          2.6789513867196737,
          0.0,
          0.575336839844066
        ],
        [
          0.8433513211334355,
          0.0,
          0.575336839844066,
          0.0,
          1.6897516316930434,
          0.0
        ],
        [
          0.0,
          -0.8433513211334355,
          0.0,
          0.575336839844066,
          0.0,
          1.6897516316930434
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 13,
      "repair": 1.3853606322934413e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 3.823021993392904e-15
    },
    "key": {
      "side": 0,
      "rate": 0.030525356915198865,
      "seed_parameters": [
        0.6756967581049337,
        -7.072824758625818e-06
      ]
    },
    "nonGaussian": {
      "theta": 0.5235987755982987,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.110000": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.548445362569393,
        0.0,
        0.5179450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.548445362569393,
        0.0,
        0.5179450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5179450495833402,
        0.0,
        1.6847053962867924,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5179450495833402,
        0.0,
        1.6847053962867924
      ]
    ],
    "W": [
      [
        3.1699229339568067,
        0.0,
        1.8797907594102652,
        0.0,
        0.8481950186912213,
        0.0
      ],
      [
        0.0,
        3.1699229339568067,
        0.0,
        -1.8797907594102652,
        0.0,
        -0.8481950186912213
      ],
      [
        1.8797907594102652,
        0.0,
        2.692350495579996,
        0.0,
        0.5791312107138088,
        0.0
      ],
      [
        0.0,
        -1.8797907594102652,
        0.0,
        2.692350495579996,
        0.0,
        0.5791312107138088
      ],
      [
        0.8481950186912213,
        0.0,
        0.5791312107138088,
        0.0,
        1.710716295728266,
        0.0
      ],
      [
        0.0,
        -0.8481950186912213,
        0.0,
        0.5791312107138088,
        0.0,
        1.710716295728266
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.4214569664934857,
      "reference": [
        [
          3.1699229339568067,
          0.0,
          1.8797907594102652,
          0.0,
          0.8481950186912213,
          0.0
        ],
        [
          0.0,
          3.1699229339568067,
          0.0,
          -1.8797907594102652,
          0.0,
          -0.8481950186912213
        ],
        [
          1.8797907594102652,
          0.0,
          2.692350495579996,
          0.0,
          0.5791312107138088,
          0.0
        ],
        [
          0.0,
          -1.8797907594102652,
          0.0,
          2.692350495579996,
          0.0,
          0.5791312107138088
        ],
        [
          0.8481950186912213,
          0.0,
          0.5791312107138088,
          0.0,
          1.710716295728266,
          0.0
        ],
        [
          0.0,
          -0.8481950186912213,
          0.0,
          0.5791312107138088,
          0.0,
          1.710716295728266
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 13,
      "repair": 1.290123480795046e-10,
      "minimum_classical_eigenvalue": 1.0000002000999986,
      "gradient_quadrature_discrepancy": 3.84031263598938e-15
    },
    "key": {
      "side": 0,
      "rate": 0.013190551991622446,
      "seed_parameters": [
        1.0371310012074009,
        6.507555204867125e-06
      ]
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.117857": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.5641596482836784,
        0.0,
        0.5234450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.5641596482836784,
        0.0,
        0.5234450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5234450495833403,
        0.0,
        1.7067053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5234450495833403,
        0.0,
        1.7067053962867922
      ]
    ],
    "W": [
      [
        3.166578464614782,
        0.0,
        1.8858691442643125,
        0.0,
        0.8528813580903115,
        0.0
      ],
      [
        0.0,
        3.166578464614782,
        0.0,
        -1.8858691442643125,
        0.0,
        -0.8528813580903115
      ],
      [
        1.8858691442643125,
        0.0,
        2.7057327306706425,
        0.0,
        0.5829376318615007,
        0.0
      ],
      [
        0.0,
        -1.8858691442643125,
        0.0,
        2.7057327306706425,
        0.0,
        0.5829376318615007
      ],
      [
        0.8528813580903115,
        0.0,
        0.5829376318615007,
        0.0,
        1.731697458900325,
        0.0
      ],
      [
        0.0,
        -0.8528813580903115,
        0.0,
        0.5829376318615007,
        0.0,
        1.731697458900325
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.39804825067620475,
      "reference": [
        [
          3.166578464614782,
          0.0,
          1.8858691442643125,
          0.0,
          0.8528813580903115,
          0.0
        ],
        [
          0.0,
          3.166578464614782,
          0.0,
          -1.8858691442643125,
          0.0,
          -0.8528813580903115
        ],
        [
          1.8858691442643125,
          0.0,
          2.7057327306706425,
          0.0,
          0.5829376318615007,
          0.0
        ],
        [
          0.0,
          -1.8858691442643125,
          0.0,
          2.7057327306706425,
          0.0,
          0.5829376318615007
        ],
        [
          0.8528813580903115,
          0.0,
          0.5829376318615007,
          0.0,
          1.731697458900325,
          0.0
        ],
        [
          0.0,
          -0.8528813580903115,
          0.0,
          0.5829376318615007,
          0.0,
          1.731697458900325
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 13,
      "repair": 1.0633071373101757e-10,
      "minimum_classical_eigenvalue": 1.0000002000999986,
      "gradient_quadrature_discrepancy": 4.119272481279157e-15
    },
    "key": {
      "side": 0,
      "rate": 0.0023452414118945164,
      "seed_parameters": [
        1.8382331185797665,
        2.1226827611015774e-05
      ]
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.125714": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.579873933997964,
        0.0,
        0.5289450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.579873933997964,
        0.0,
        0.5289450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5289450495833402,
        0.0,
        1.7287053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5289450495833402,
        0.0,
        1.7287053962867922
      ]
    ],
    "W": [
      [
        3.1632571951710275,
        0.0,
        1.891948300861394,
        0.0,
        0.8574164259134304,
        0.0
      ],
      [
        0.0,
        3.1632571951710275,
        0.0,
        -1.891948300861394,
        0.0,
        -0.8574164259134304
      ],
      [
        1.891948300861394,
        0.0,
        2.7191164603313482,
        0.0,
        0.5867605733599803,
        0.0
      ],
      [
        0.0,
        -1.891948300861394,
        0.0,
        2.7191164603313482,
        0.0,
        0.5867605733599803
      ],
      [
        0.8574164259134304,
        0.0,
        0.5867605733599803,
        0.0,
        1.752697640018537,
        0.0
      ],
      [
        0.0,
        -0.8574164259134304,
        0.0,
        0.5867605733599803,
        0.0,
        1.752697640018537
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.37601107484697416,
      "reference": [
        [
          3.1632571951710275,
          0.0,
          1.891948300861394,
          0.0,
          0.8574164259134304,
          0.0
        ],
        [
          0.0,
          3.1632571951710275,
          0.0,
          -1.891948300861394,
          0.0,
          -0.8574164259134304
        ],
        [
          1.891948300861394,
          0.0,
          2.7191164603313482,
          0.0,
          0.5867605733599803,
          0.0
        ],
        [
          0.0,
          -1.891948300861394,
          0.0,
          2.7191164603313482,
          0.0,
          0.5867605733599803
        ],
        [
          0.8574164259134304,
          0.0,
          0.5867605733599803,
          0.0,
          1.752697640018537,
          0.0
        ],
        [
          0.0,
          -0.8574164259134304,
          0.0,
          0.5867605733599803,
          0.0,
          1.752697640018537
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.7643020377988707e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 3.437015638586474e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.133571": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.59558821971225,
        0.0,
        0.5344450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.59558821971225,
        0.0,
        0.5344450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5344450495833403,
        0.0,
        1.7507053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5344450495833403,
        0.0,
        1.7507053962867922
      ]
    ],
    "W": [
      [
        3.1599618039926285,
        0.0,
        1.898018821957427,
        0.0,
        0.8618479659487093,
        0.0
      ],
      [
        0.0,
        3.1599618039926285,
        0.0,
        -1.898018821957427,
        0.0,
        -0.8618479659487093
      ],
      [
        1.898018821957427,
        0.0,
        2.7324873768951026,
        0.0,
        0.5906313164530529,
        0.0
      ],
      [
        0.0,
        -1.898018821957427,
        0.0,
        2.7324873768951026,
        0.0,
        0.5906313164530529
      ],
      [
        0.8618479659487093,
        0.0,
        0.5906313164530529,
        0.0,
        1.773750213624833,
        0.0
      ],
      [
        0.0,
        -0.8618479659487093,
        0.0,
        0.5906313164530529,
        0.0,
        1.773750213624833
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.3552340586317622,
      "reference": [
        [
          3.1599618039926285,
          0.0,
          1.898018821957427,
          0.0,
          0.8618479659487093,
          0.0
        ],
        [
          0.0,
          3.1599618039926285,
          0.0,
          -1.898018821957427,
          0.0,
          -0.8618479659487093
        ],
        [
          1.898018821957427,
          0.0,
          2.7324873768951026,
          0.0,
          0.5906313164530529,
          0.0
        ],
        [
          0.0,
          -1.898018821957427,
          0.0,
          2.7324873768951026,
          0.0,
          0.5906313164530529
        ],
        [
          0.8618479659487093,
          0.0,
          0.5906313164530529,
          0.0,
          1.773750213624833,
          0.0
        ],
        [
          0.0,
          -0.8618479659487093,
          0.0,
          0.5906313164530529,
          0.0,
          1.773750213624833
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 2.3026735246057798e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 3.595498874802339e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.141429": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.6113025054265355,
        0.0,
        0.5399450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.6113025054265355,
        0.0,
        0.5399450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5399450495833402,
        0.0,
        1.772705396286792,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5399450495833402,
        0.0,
        1.772705396286792
      ]
    ],
    "W": [
      [
        3.1566935610774354,
        0.0,
        1.9040827708608783,
        0.0,
        0.866159464047216,
        0.0
      ],
      [
        0.0,
        3.1566935610774354,
        0.0,
        -1.9040827708608783,
        0.0,
        -0.866159464047216
      ],
      [
        1.9040827708608783,
        0.0,
        2.7458496764370883,
        0.0,
        0.5945335229099638,
        0.0
      ],
      [
        0.0,
        -1.9040827708608783,
        0.0,
        2.7458496764370883,
        0.0,
        0.5945335229099638
      ],
      [
        0.866159464047216,
        0.0,
        0.5945335229099638,
        0.0,
        1.7948361587459138,
        0.0
      ],
      [
        0.0,
        -0.866159464047216,
        0.0,
        0.5945335229099638,
        0.0,
        1.7948361587459138
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.33561940189593564,
      "reference": [
        [
          3.1566935610774354,
          0.0,
          1.9040827708608783,
          0.0,
          0.866159464047216,
          0.0
        ],
        [
          0.0,
          3.1566935610774354,
          0.0,
          -1.9040827708608783,
          0.0,
          -0.866159464047216
        ],
        [
          1.9040827708608783,
          0.0,
          2.7458496764370883,
          0.0,
          0.5945335229099638,
          0.0
        ],
        [
          0.0,
          -1.9040827708608783,
          0.0,
          2.7458496764370883,
          0.0,
          0.5945335229099638
        ],
        [
          0.866159464047216,
          0.0,
          0.5945335229099638,
          0.0,
          1.7948361587459138,
          0.0
        ],
        [
          0.0,
          -0.866159464047216,
          0.0,
          0.5945335229099638,
          0.0,
          1.7948361587459138
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 13,
      "repair": 1.661892762821026e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 3.103361633479318e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.149286": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.627016791140821,
        0.0,
        0.5454450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.627016791140821,
        0.0,
        0.5454450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5454450495833403,
        0.0,
        1.7947053962867923,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5454450495833403,
        0.0,
        1.7947053962867923
      ]
    ],
    "W": [
      [
        3.1534453996220244,
        0.0,
        1.9101458916563463,
        0.0,
        0.8703360877522831,
        0.0
      ],
      [
        0.0,
        3.1534453996220244,
        0.0,
        -1.9101458916563463,
        0.0,
        -0.8703360877522831
      ],
      [
        1.9101458916563463,
        0.0,
        2.7592224030043564,
        0.0,
        0.5984553939137919,
        0.0
      ],
      [
        0.0,
        -1.9101458916563463,
        0.0,
        2.7592224030043564,
        0.0,
        0.5984553939137919
      ],
      [
        0.8703360877522831,
        0.0,
        0.5984553939137919,
        0.0,
        1.81593232698165,
        0.0
      ],
      [
        0.0,
        -0.8703360877522831,
        0.0,
        0.5984553939137919,
        0.0,
        1.81593232698165
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.31708063007076304,
      "reference": [
        [
          3.1534453996220244,
          0.0,
          1.9101458916563463,
          0.0,
          0.8703360877522831,
          0.0
        ],
        [
          0.0,
          3.1534453996220244,
          0.0,
          -1.9101458916563463,
          0.0,
          -0.8703360877522831
        ],
        [
          1.9101458916563463,
          0.0,
          2.7592224030043564,
          0.0,
          0.5984553939137919,
          0.0
        ],
        [
          0.0,
          -1.9101458916563463,
          0.0,
          2.7592224030043564,
          0.0,
          0.5984553939137919
        ],
        [
          0.8703360877522831,
          0.0,
          0.5984553939137919,
          0.0,
          1.81593232698165,
          0.0
        ],
        [
          0.0,
          -0.8703360877522831,
          0.0,
          0.5984553939137919,
          0.0,
          1.81593232698165
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 11,
      "repair": 3.639599649967295e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 3.4468636807872776e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.157143": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.6427310768551067,
        0.0,
        0.5509450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.6427310768551067,
        0.0,
        0.5509450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5509450495833402,
        0.0,
        1.816705396286792,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5509450495833402,
        0.0,
        1.816705396286792
      ]
    ],
    "W": [
      [
        3.1502230087166394,
        0.0,
        1.9161922528536945,
        0.0,
        0.8744166009922648,
        0.0
      ],
      [
        0.0,
        3.1502230087166394,
        0.0,
        -1.9161922528536945,
        0.0,
        -0.8744166009922648
      ],
      [
        1.9161922528536945,
        0.0,
        2.772574848182367,
        0.0,
        0.6024166267676139,
        0.0
      ],
      [
        0.0,
        -1.9161922528536945,
        0.0,
        2.772574848182367,
        0.0,
        0.6024166267676139
      ],
      [
        0.8744166009922648,
        0.0,
        0.6024166267676139,
        0.0,
        1.8370803248696814,
        0.0
      ],
      [
        0.0,
        -0.8744166009922648,
        0.0,
        0.6024166267676139,
        0.0,
        1.8370803248696814
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.29954080976955033,
      "reference": [
        [
          3.1502230087166394,
          0.0,
          1.9161922528536945,
          0.0,
          0.8744166009922648,
          0.0
        ],
        [
          0.0,
          3.1502230087166394,
          0.0,
          -1.9161922528536945,
          0.0,
          -0.8744166009922648
        ],
        [
          1.9161922528536945,
          0.0,
          2.772574848182367,
          0.0,
          0.6024166267676139,
          0.0
        ],
        [
          0.0,
          -1.9161922528536945,
          0.0,
          2.772574848182367,
          0.0,
          0.6024166267676139
        ],
        [
          0.8744166009922648,
          0.0,
          0.6024166267676139,
          0.0,
          1.8370803248696814,
          0.0
        ],
        [
          0.0,
          -0.8744166009922648,
          0.0,
          0.6024166267676139,
          0.0,
          1.8370803248696814
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 11,
      "repair": 2.053266363015837e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 3.3193452093515278e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.165000": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.6584453625693927,
        0.0,
        0.5564450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.6584453625693927,
        0.0,
        0.5564450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5564450495833402,
        0.0,
        1.8387053962867923,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5564450495833402,
        0.0,
        1.8387053962867923
      ]
    ],
    "W": [
      [
        3.147027785518088,
        0.0,
        1.922232752171038,
        0.0,
        0.8783839492939925,
        0.0
      ],
      [
        0.0,
        3.147027785518088,
        0.0,
        -1.922232752171038,
        0.0,
        -0.8783839492939925
      ],
      [
        1.922232752171038,
        0.0,
        2.7859275675216093,
        0.0,
        0.6064030969631783,
        0.0
      ],
      [
        0.0,
        -1.922232752171038,
        0.0,
        2.7859275675216093,
        0.0,
        0.6064030969631783
      ],
      [
        0.8783839492939925,
        0.0,
        0.6064030969631783,
        0.0,
        1.8582566658779196,
        0.0
      ],
      [
        0.0,
        -0.8783839492939925,
        0.0,
        0.6064030969631783,
        0.0,
        1.8582566658779196
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.28293112245377194,
      "reference": [
        [
          3.147027785518088,
          0.0,
          1.922232752171038,
          0.0,
          0.8783839492939925,
          0.0
        ],
        [
          0.0,
          3.147027785518088,
          0.0,
          -1.922232752171038,
          0.0,
          -0.8783839492939925
        ],
        [
          1.922232752171038,
          0.0,
          2.7859275675216093,
          0.0,
          0.6064030969631783,
          0.0
        ],
        [
          0.0,
          -1.922232752171038,
          0.0,
          2.7859275675216093,
          0.0,
          0.6064030969631783
        ],
        [
          0.8783839492939925,
          0.0,
          0.6064030969631783,
          0.0,
          1.8582566658779196,
          0.0
        ],
        [
          0.0,
          -0.8783839492939925,
          0.0,
          0.6064030969631783,
          0.0,
          1.8582566658779196
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 11,
      "repair": 1.339976935492814e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 2.999215988638303e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.172857": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.6741596482836782,
        0.0,
        0.5619450495833404,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.6741596482836782,
        0.0,
        0.5619450495833404
      ],
      [
        0.9917292883816434,
        0.0,
        0.5619450495833402,
        0.0,
        1.860705396286792,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5619450495833402,
        0.0,
        1.860705396286792
      ]
    ],
    "W": [
      [
        3.1438592817159354,
        0.0,
        1.928258775419948,
        0.0,
        0.8822482507319683,
        0.0
      ],
      [
        0.0,
        3.1438592817159354,
        0.0,
        -1.928258775419948,
        0.0,
        -0.8822482507319683
      ],
      [
        1.928258775419948,
        0.0,
        2.79926705346117,
        0.0,
        0.6104179427303686,
        0.0
      ],
      [
        0.0,
        -1.928258775419948,
        0.0,
        2.79926705346117,
        0.0,
        0.6104179427303686
      ],
      [
        0.8822482507319683,
        0.0,
        0.6104179427303686,
        0.0,
        1.8794630298124815,
        0.0
      ],
      [
        0.0,
        -0.8822482507319683,
        0.0,
        0.6104179427303686,
        0.0,
        1.8794630298124815
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.2671897029379727,
      "reference": [
        [
          3.1438592817159354,
          0.0,
          1.928258775419948,
          0.0,
          0.8822482507319683,
          0.0
        ],
        [
          0.0,
          3.1438592817159354,
          0.0,
          -1.928258775419948,
          0.0,
          -0.8822482507319683
        ],
        [
          1.928258775419948,
          0.0,
          2.79926705346117,
          0.0,
          0.6104179427303686,
          0.0
        ],
        [
          0.0,
          -1.928258775419948,
          0.0,
          2.79926705346117,
          0.0,
          0.6104179427303686
        ],
        [
          0.8822482507319683,
          0.0,
          0.6104179427303686,
          0.0,
          1.8794630298124815,
          0.0
        ],
        [
          0.0,
          -0.8822482507319683,
          0.0,
          0.6104179427303686,
          0.0,
          1.8794630298124815
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 12,
      "repair": 1.0480948614267618e-10,
      "minimum_classical_eigenvalue": 1.0000002000999995,
      "gradient_quadrature_discrepancy": 3.0733033988710732e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.180714": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.689873933997964,
        0.0,
        0.5674450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.689873933997964,
        0.0,
        0.5674450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5674450495833403,
        0.0,
        1.8827053962867923,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5674450495833403,
        0.0,
        1.8827053962867923
      ]
    ],
    "W": [
      [
        3.1407209167699905,
        0.0,
        1.934273151516235,
        0.0,
        0.8860132570795489,
        0.0
      ],
      [
        0.0,
        3.1407209167699905,
        0.0,
        -1.934273151516235,
        0.0,
        -0.8860132570795489
      ],
      [
        1.934273151516235,
        0.0,
        2.812597402482258,
        0.0,
        0.6144609992404009,
        0.0
      ],
      [
        0.0,
        -1.934273151516235,
        0.0,
        2.812597402482258,
        0.0,
        0.6144609992404009
      ],
      [
        0.8860132570795489,
        0.0,
        0.6144609992404009,
        0.0,
        1.9006971050329473,
        0.0
      ],
      [
        0.0,
        -0.8860132570795489,
        0.0,
        0.6144609992404009,
        0.0,
        1.9006971050329473
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.25226069008327445,
      "reference": [
        [
          3.1407209167699905,
          0.0,
          1.934273151516235,
          0.0,
          0.8860132570795489,
          0.0
        ],
        [
          0.0,
          3.1407209167699905,
          0.0,
          -1.934273151516235,
          0.0,
          -0.8860132570795489
        ],
        [
          1.934273151516235,
          0.0,
          2.812597402482258,
          0.0,
          0.6144609992404009,
          0.0
        ],
        [
          0.0,
          -1.934273151516235,
          0.0,
          2.812597402482258,
          0.0,
          0.6144609992404009
        ],
        [
          0.8860132570795489,
          0.0,
          0.6144609992404009,
          0.0,
          1.9006971050329473,
          0.0
        ],
        [
          0.0,
          -0.8860132570795489,
          0.0,
          0.6144609992404009,
          0.0,
          1.9006971050329473
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 11,
      "repair": 1.968098934350792e-10,
      "minimum_classical_eigenvalue": 1.0000002000999997,
      "gradient_quadrature_discrepancy": 2.4605693490378044e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.188571": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.70558821971225,
        0.0,
        0.5729450495833404,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.70558821971225,
        0.0,
        0.5729450495833404
      ],
      [
        0.9917292883816434,
        0.0,
        0.5729450495833402,
        0.0,
        1.9047053962867921,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5729450495833402,
        0.0,
        1.9047053962867921
      ]
    ],
    "W": [
      [
        3.137592636930458,
        0.0,
        1.940258069520838,
        0.0,
        0.8896717839014002,
        0.0
      ],
      [
        0.0,
        3.137592636930458,
        0.0,
        -1.940258069520838,
        0.0,
        -0.8896717839014002
      ],
      [
        1.940258069520838,
        0.0,
        2.8259048062960144,
        0.0,
        0.6185224638539077,
        0.0
      ],
      [
        0.0,
        -1.940258069520838,
        0.0,
        2.8259048062960144,
        0.0,
        0.6185224638539077
      ],
      [
        0.8896717839014002,
        0.0,
        0.6185224638539077,
        0.0,
        1.9219489196189719,
        0.0
      ],
      [
        0.0,
        -0.8896717839014002,
        0.0,
        0.6185224638539077,
        0.0,
        1.9219489196189719
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.23809344015432238,
      "reference": [
        [
          3.137592636930458,
          0.0,
          1.940258069520838,
          0.0,
          0.8896717839014002,
          0.0
        ],
        [
          0.0,
          3.137592636930458,
          0.0,
          -1.940258069520838,
          0.0,
          -0.8896717839014002
        ],
        [
          1.940258069520838,
          0.0,
          2.8259048062960144,
          0.0,
          0.6185224638539077,
          0.0
        ],
        [
          0.0,
          -1.940258069520838,
          0.0,
          2.8259048062960144,
          0.0,
          0.6185224638539077
        ],
        [
          0.8896717839014002,
          0.0,
          0.6185224638539077,
          0.0,
          1.9219489196189719,
          0.0
        ],
        [
          0.0,
          -0.8896717839014002,
          0.0,
          0.6185224638539077,
          0.0,
          1.9219489196189719
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 10,
      "repair": 1.0981414949308146e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 2.6493947277750685e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.196429": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.7213025054265354,
        0.0,
        0.5784450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.7213025054265354,
        0.0,
        0.5784450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5784450495833402,
        0.0,
        1.9267053962867924,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5784450495833402,
        0.0,
        1.9267053962867924
      ]
    ],
    "W": [
      [
        3.1344718369046207,
        0.0,
        1.9462501117599749,
        0.0,
        0.8932109824278045,
        0.0
      ],
      [
        0.0,
        3.1344718369046207,
        0.0,
        -1.9462501117599749,
        0.0,
        -0.8932109824278045
      ],
      [
        1.9462501117599749,
        0.0,
        2.839258118668931,
        0.0,
        0.6226046351930782,
        0.0
      ],
      [
        0.0,
        -1.9462501117599749,
        0.0,
        2.839258118668931,
        0.0,
        0.6226046351930782
      ],
      [
        0.8932109824278045,
        0.0,
        0.6226046351930782,
        0.0,
        1.9432107151576548,
        0.0
      ],
      [
        0.0,
        -0.8932109824278045,
        0.0,
        0.6226046351930782,
        0.0,
        1.9432107151576548
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.22464186977845188,
      "reference": [
        [
          3.1344718369046207,
          0.0,
          1.9462501117599749,
          0.0,
          0.8932109824278045,
          0.0
        ],
        [
          0.0,
          3.1344718369046207,
          0.0,
          -1.9462501117599749,
          0.0,
          -0.8932109824278045
        ],
        [
          1.9462501117599749,
          0.0,
          2.839258118668931,
          0.0,
          0.6226046351930782,
          0.0
        ],
        [
          0.0,
          -1.9462501117599749,
          0.0,
          2.839258118668931,
          0.0,
          0.6226046351930782
        ],
        [
          0.8932109824278045,
          0.0,
          0.6226046351930782,
          0.0,
          1.9432107151576548,
          0.0
        ],
        [
          0.0,
          -0.8932109824278045,
          0.0,
          0.6226046351930782,
          0.0,
          1.9432107151576548
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 11,
      "repair": 2.12161613330386e-10,
      "minimum_classical_eigenvalue": 1.0000002000999995,
      "gradient_quadrature_discrepancy": 2.8040000722122766e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.204286": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.737016791140821,
        0.0,
        0.5839450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.737016791140821,
        0.0,
        0.5839450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5839450495833403,
        0.0,
        1.9487053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5839450495833403,
        0.0,
        1.9487053962867922
      ]
    ],
    "W": [
      [
        3.13140188314931,
        0.0,
        1.9522222920548666,
        0.0,
        0.8966749618147205,
        0.0
      ],
      [
        0.0,
        3.13140188314931,
        0.0,
        -1.9522222920548666,
        0.0,
        -0.8966749618147205
      ],
      [
        1.9522222920548666,
        0.0,
        2.852575569925693,
        0.0,
        0.6267140118491028,
        0.0
      ],
      [
        0.0,
        -1.9522222920548666,
        0.0,
        2.852575569925693,
        0.0,
        0.6267140118491028
      ],
      [
        0.8966749618147205,
        0.0,
        0.6267140118491028,
        0.0,
        1.9645088021232224,
        0.0
      ],
      [
        0.0,
        -0.8966749618147205,
        0.0,
        0.6267140118491028,
        0.0,
        1.9645088021232224
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.21186390571735506,
      "reference": [
        [
          3.13140188314931,
          0.0,
          1.9522222920548666,
          0.0,
          0.8966749618147205,
          0.0
        ],
        [
          0.0,
          3.13140188314931,
          0.0,
          -1.9522222920548666,
          0.0,
          -0.8966749618147205
        ],
        [
          1.9522222920548666,
          0.0,
          2.852575569925693,
          0.0,
          0.6267140118491028,
          0.0
        ],
        [
          0.0,
          -1.9522222920548666,
          0.0,
          2.852575569925693,
          0.0,
          0.6267140118491028
        ],
        [
          0.8966749618147205,
          0.0,
          0.6267140118491028,
          0.0,
          1.9645088021232224,
          0.0
        ],
        [
          0.0,
          -0.8966749618147205,
          0.0,
          0.6267140118491028,
          0.0,
          1.9645088021232224
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 11,
      "repair": 3.6894930726939494e-10,
      "minimum_classical_eigenvalue": 1.0000002001,
      "gradient_quadrature_discrepancy": 2.0917398968101967e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.212143": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.752731076855107,
        0.0,
        0.5894450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.752731076855107,
        0.0,
        0.5894450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5894450495833402,
        0.0,
        1.9707053962867924,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5894450495833402,
        0.0,
        1.9707053962867924
      ]
    ],
    "W": [
      [
        3.1283159698597744,
        0.0,
        1.9581783917098976,
        0.0,
        0.9000439321763455,
        0.0
      ],
      [
        0.0,
        3.1283159698597744,
        0.0,
        -1.9581783917098976,
        0.0,
        -0.9000439321763455
      ],
      [
        1.9581783917098976,
        0.0,
        2.865916846945653,
        0.0,
        0.6308635602695056,
        0.0
      ],
      [
        0.0,
        -1.9581783917098976,
        0.0,
        2.865916846945653,
        0.0,
        0.6308635602695056
      ],
      [
        0.9000439321763455,
        0.0,
        0.6308635602695056,
        0.0,
        1.9858338897686938,
        0.0
      ],
      [
        0.0,
        -0.9000439321763455,
        0.0,
        0.6308635602695056,
        0.0,
        1.9858338897686938
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.19972101444955856,
      "reference": [
        [
          3.1283159698597744,
          0.0,
          1.9581783917098976,
          0.0,
          0.9000439321763455,
          0.0
        ],
        [
          0.0,
          3.1283159698597744,
          0.0,
          -1.9581783917098976,
          0.0,
          -0.9000439321763455
        ],
        [
          1.9581783917098976,
          0.0,
          2.865916846945653,
          0.0,
          0.6308635602695056,
          0.0
        ],
        [
          0.0,
          -1.9581783917098976,
          0.0,
          2.865916846945653,
          0.0,
          0.6308635602695056
        ],
        [
          0.9000439321763455,
          0.0,
          0.6308635602695056,
          0.0,
          1.9858338897686938,
          0.0
        ],
        [
          0.0,
          -0.9000439321763455,
          0.0,
          0.6308635602695056,
          0.0,
          1.9858338897686938
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 11,
      "repair": 1.6859446344265054e-10,
      "minimum_classical_eigenvalue": 1.0000002000999988,
      "gradient_quadrature_discrepancy": 2.269697240491689e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "three_state_0.220000": {
    "V": [
      [
        3.0,
        0.0,
        2.2231119658818272,
        0.0,
        0.9917292883816434,
        0.0
      ],
      [
        0.0,
        3.0,
        0.0,
        -2.2231119658818272,
        0.0,
        -0.9917292883816434
      ],
      [
        2.2231119658818272,
        0.0,
        2.7684453625693926,
        0.0,
        0.5949450495833403,
        0.0
      ],
      [
        0.0,
        -2.2231119658818272,
        0.0,
        2.7684453625693926,
        0.0,
        0.5949450495833403
      ],
      [
        0.9917292883816434,
        0.0,
        0.5949450495833403,
        0.0,
        1.9927053962867922,
        0.0
      ],
      [
        0.0,
        -0.9917292883816434,
        0.0,
        0.5949450495833403,
        0.0,
        1.9927053962867922
      ]
    ],
    "W": [
      [
        3.125269916459222,
        0.0,
        1.9641179506297421,
        0.0,
        0.9033261261983643,
        0.0
      ],
      [
        0.0,
        3.125269916459222,
        0.0,
        -1.9641179506297421,
        0.0,
        -0.9033261261983643
      ],
      [
        1.9641179506297421,
        0.0,
        2.8792400064206527,
        0.0,
        0.6350294586560211,
        0.0
      ],
      [
        0.0,
        -1.9641179506297421,
        0.0,
        2.8792400064206527,
        0.0,
        0.6350294586560211
      ],
      [
        0.9033261261983643,
        0.0,
        0.6350294586560211,
        0.0,
        2.007178686048487,
        0.0
      ],
      [
        0.0,
        -0.9033261261983643,
        0.0,
        0.6350294586560211,
        0.0,
        2.007178686048487
      ]
    ],
    "upper_diagnostics": {
      "bits": 0.18817780550808055,
      "reference": [
        [
          3.125269916459222,
          0.0,
          1.9641179506297421,
          0.0,
          0.9033261261983643,
          0.0
        ],
        [
          0.0,
          3.125269916459222,
          0.0,
          -1.9641179506297421,
          0.0,
          -0.9033261261983643
        ],
        [
          1.9641179506297421,
          0.0,
          2.8792400064206527,
          0.0,
          0.6350294586560211,
          0.0
        ],
        [
          0.0,
          -1.9641179506297421,
          0.0,
          2.8792400064206527,
          0.0,
          0.6350294586560211
        ],
        [
          0.9033261261983643,
          0.0,
          0.6350294586560211,
          0.0,
          2.007178686048487,
          0.0
        ],
        [
          0.0,
          -0.9033261261983643,
          0.0,
          0.6350294586560211,
          0.0,
          2.007178686048487
        ]
      ],
      "status": "Optimization terminated successfully",
      "iterations": 11,
      "repair": 1.9185674443301652e-10,
      "minimum_classical_eigenvalue": 1.0000002001000001,
      "gradient_quadrature_discrepancy": 2.4678110565248405e-15
    },
    "key": {
      "side": "hash",
      "rate": 0.0,
      "seed_parameters": []
    },
    "nonGaussian": {
      "theta": 0.26179938779914935,
      "filter_log_ratio": 0.0
    }
  },
  "channel_2_resources": [
    {
      "mu": 20.0,
      "upper": 1.5714483085100095,
      "resource": [
        [
          20.0,
          0.0,
          0.0,
          0.0,
          16.471794073506384,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          20.0,
          0.0,
          0.0,
          0.0,
          -16.471794073506384,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          20.0,
          0.0,
          0.0,
          0.0,
          11.647317287684748,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          20.0,
          0.0,
          -0.0,
          0.0,
          -11.647317287684748
        ],
        [
          16.471794073506384,
          0.0,
          0.0,
          0.0,
          13.955978723395924,
          0.0,
          0.036,
          0.0
        ],
        [
          0.0,
          -16.471794073506384,
          0.0,
          -0.0,
          0.0,
          13.955978723395924,
          0.0,
          0.036
        ],
        [
          0.0,
          0.0,
          11.647317287684748,
          0.0,
          0.036,
          0.0,
          7.572989361697962,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -11.647317287684748,
          0.0,
          0.036,
          0.0,
          7.572989361697962
        ]
      ],
      "reference": [
        [
          20.256571467578183,
          0.0,
          -0.008925009206928871,
          0.0,
          15.95077785437854,
          0.0,
          0.01763792234446832,
          0.0
        ],
        [
          0.0,
          20.256571467578183,
          0.0,
          -0.008925009206928871,
          0.0,
          -15.95077785437854,
          0.0,
          -0.01763792234446832
        ],
        [
          -0.008925009206928871,
          0.0,
          20.145680217315697,
          0.0,
          0.014419109408056581,
          0.0,
          11.34184914501003,
          0.0
        ],
        [
          0.0,
          -0.008925009206928871,
          0.0,
          20.145680217315697,
          0.0,
          -0.014419109408056581,
          0.0,
          -11.34184914501003
        ],
        [
          15.95077785437854,
          0.0,
          0.014419109408056581,
          0.0,
          14.212518105949608,
          0.0,
          0.02753135861633701,
          0.0
        ],
        [
          0.0,
          -15.95077785437854,
          0.0,
          -0.014419109408056581,
          0.0,
          14.212518105949608,
          0.0,
          0.02753135861633701
        ],
        [
          0.01763792234446832,
          0.0,
          11.34184914501003,
          0.0,
          0.02753135861633701,
          0.0,
          7.718908301537584,
          0.0
        ],
        [
          0.0,
          -0.01763792234446832,
          0.0,
          -11.34184914501003,
          0.0,
          0.02753135861633701,
          0.0,
          7.718908301537584
        ]
      ],
      "adjusted_channel_CP": 0.02177104981344438,
      "simulation_error": 1.5543122344752192e-15,
      "diagnostics": {
        "bits": 1.5714483085100095,
        "reference": [
          [
            20.256571467578183,
            0.0,
            -0.008925009206928871,
            0.0,
            15.95077785437854,
            0.0,
            0.01763792234446832,
            0.0
          ],
          [
            0.0,
            20.256571467578183,
            0.0,
            -0.008925009206928871,
            0.0,
            -15.95077785437854,
            0.0,
            -0.01763792234446832
          ],
          [
            -0.008925009206928871,
            0.0,
            20.145680217315697,
            0.0,
            0.014419109408056581,
            0.0,
            11.34184914501003,
            0.0
          ],
          [
            0.0,
            -0.008925009206928871,
            0.0,
            20.145680217315697,
            0.0,
            -0.014419109408056581,
            0.0,
            -11.34184914501003
          ],
          [
            15.95077785437854,
            0.0,
            0.014419109408056581,
            0.0,
            14.212518105949608,
            0.0,
            0.02753135861633701,
            0.0
          ],
          [
            0.0,
            -15.95077785437854,
            0.0,
            -0.014419109408056581,
            0.0,
            14.212518105949608,
            0.0,
            0.02753135861633701
          ],
          [
            0.01763792234446832,
            0.0,
            11.34184914501003,
            0.0,
            0.02753135861633701,
            0.0,
            7.718908301537584,
            0.0
          ],
          [
            0.0,
            -0.01763792234446832,
            0.0,
            -11.34184914501003,
            0.0,
            0.02753135861633701,
            0.0,
            7.718908301537584
          ]
        ],
        "status": "Optimization terminated successfully",
        "iterations": 63,
        "repair": 3.861901826634039e-10,
        "minimum_classical_eigenvalue": 1.0000002000999997,
        "gradient_quadrature_discrepancy": 6.415756988572447e-16
      }
    },
    {
      "mu": 50.0,
      "upper": 1.5150967599021599,
      "resource": [
        [
          50.0,
          0.0,
          0.0,
          0.0,
          41.22280922013928,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          50.0,
          0.0,
          0.0,
          0.0,
          -41.22280922013928,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          50.0,
          0.0,
          0.0,
          0.0,
          29.148927939119822,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          50.0,
          0.0,
          -0.0,
          0.0,
          -29.148927939119822
        ],
        [
          41.22280922013928,
          0.0,
          0.0,
          0.0,
          34.37639863972793,
          0.0,
          0.036,
          0.0
        ],
        [
          0.0,
          -41.22280922013928,
          0.0,
          -0.0,
          0.0,
          34.37639863972793,
          0.0,
          0.036
        ],
        [
          0.0,
          0.0,
          29.148927939119822,
          0.0,
          0.036,
          0.0,
          17.783199319863968,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -29.148927939119822,
          0.0,
          0.036,
          0.0,
          17.783199319863968
        ]
      ],
      "reference": [
        [
          50.26936960131396,
          0.0,
          -0.005033364686966069,
          0.0,
          40.71261780910534,
          0.0,
          0.020073093931334118,
          0.0
        ],
        [
          0.0,
          50.26936960131396,
          0.0,
          -0.005033364686966069,
          0.0,
          -40.71261780910534,
          0.0,
          -0.020073093931334118
        ],
        [
          -0.005033364686966069,
          0.0,
          50.12778239470339,
          0.0,
          0.017715887149943422,
          0.0,
          28.834224745260695,
          0.0
        ],
        [
          0.0,
          -0.005033364686966069,
          0.0,
          50.12778239470339,
          0.0,
          -0.017715887149943422,
          0.0,
          -28.834224745260695
        ],
        [
          40.71261780910534,
          0.0,
          0.017715887149943422,
          0.0,
          34.641951557002784,
          0.0,
          0.029425938266635723,
          0.0
        ],
        [
          0.0,
          -40.71261780910534,
          0.0,
          -0.017715887149943422,
          0.0,
          34.641951557002784,
          0.0,
          0.029425938266635723
        ],
        [
          0.020073093931334118,
          0.0,
          28.834224745260695,
          0.0,
          0.029425938266635723,
          0.0,
          17.92348032233051,
          0.0
        ],
        [
          0.0,
          -0.020073093931334118,
          0.0,
          -28.834224745260695,
          0.0,
          0.029425938266635723,
          0.0,
          17.92348032233051
        ]
      ],
      "adjusted_channel_CP": 0.04069111162129496,
      "simulation_error": 4.385380947269368e-15,
      "diagnostics": {
        "bits": 1.5150967599021599,
        "reference": [
          [
            50.26936960131396,
            0.0,
            -0.005033364686966069,
            0.0,
            40.71261780910534,
            0.0,
            0.020073093931334118,
            0.0
          ],
          [
            0.0,
            50.26936960131396,
            0.0,
            -0.005033364686966069,
            0.0,
            -40.71261780910534,
            0.0,
            -0.020073093931334118
          ],
          [
            -0.005033364686966069,
            0.0,
            50.12778239470339,
            0.0,
            0.017715887149943422,
            0.0,
            28.834224745260695,
            0.0
          ],
          [
            0.0,
            -0.005033364686966069,
            0.0,
            50.12778239470339,
            0.0,
            -0.017715887149943422,
            0.0,
            -28.834224745260695
          ],
          [
            40.71261780910534,
            0.0,
            0.017715887149943422,
            0.0,
            34.641951557002784,
            0.0,
            0.029425938266635723,
            0.0
          ],
          [
            0.0,
            -40.71261780910534,
            0.0,
            -0.017715887149943422,
            0.0,
            34.641951557002784,
            0.0,
            0.029425938266635723
          ],
          [
            0.020073093931334118,
            0.0,
            28.834224745260695,
            0.0,
            0.029425938266635723,
            0.0,
            17.92348032233051,
            0.0
          ],
          [
            0.0,
            -0.020073093931334118,
            0.0,
            -28.834224745260695,
            0.0,
            0.029425938266635723,
            0.0,
            17.92348032233051
          ]
        ],
        "status": "Optimization terminated successfully",
        "iterations": 72,
        "repair": 3.801996412671315e-10,
        "minimum_classical_eigenvalue": 1.0000002001000097,
        "gradient_quadrature_discrepancy": 6.502043501217929e-16
      }
    },
    {
      "mu": 120.0,
      "upper": 1.496382114087626,
      "resource": [
        [
          120.0,
          0.0,
          0.0,
          0.0,
          98.9510990338157,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          120.0,
          0.0,
          0.0,
          0.0,
          -98.9510990338157,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          120.0,
          0.0,
          0.0,
          0.0,
          69.96899313267271,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          120.0,
          0.0,
          -0.0,
          0.0,
          -69.96899313267271
        ],
        [
          98.9510990338157,
          0.0,
          0.0,
          0.0,
          81.9843332349503,
          0.0,
          0.036,
          0.0
        ],
        [
          0.0,
          -98.9510990338157,
          0.0,
          -0.0,
          0.0,
          81.9843332349503,
          0.0,
          0.036
        ],
        [
          0.0,
          0.0,
          69.96899313267271,
          0.0,
          0.036,
          0.0,
          41.587166617475155,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -69.96899313267271,
          0.0,
          0.036,
          0.0,
          41.587166617475155
        ]
      ],
      "reference": [
        [
          120.26973879854283,
          0.0,
          -0.00499140308066613,
          0.0,
          98.44138184347463,
          0.0,
          0.019983320698062135,
          0.0
        ],
        [
          0.0,
          120.26973879854283,
          0.0,
          -0.00499140308066613,
          0.0,
          -98.44138184347463,
          0.0,
          -0.019983320698062135
        ],
        [
          -0.00499140308066613,
          0.0,
          120.12799598357446,
          0.0,
          0.017828081987445083,
          0.0,
          69.65489016113213,
          0.0
        ],
        [
          0.0,
          -0.00499140308066613,
          0.0,
          120.12799598357446,
          0.0,
          -0.017828081987445083,
          0.0,
          -69.65489016113213
        ],
        [
          98.44138184347463,
          0.0,
          0.017828081987445083,
          0.0,
          82.25033457167112,
          0.0,
          0.02932661768609075,
          0.0
        ],
        [
          0.0,
          -98.44138184347463,
          0.0,
          -0.017828081987445083,
          0.0,
          82.25033457167112,
          0.0,
          0.02932661768609075
        ],
        [
          0.019983320698062135,
          0.0,
          69.65489016113213,
          0.0,
          0.02932661768609075,
          0.0,
          41.72765800508867,
          0.0
        ],
        [
          0.0,
          -0.019983320698062135,
          0.0,
          -69.65489016113213,
          0.0,
          0.02932661768609075,
          0.0,
          41.72765800508867
        ]
      ],
      "adjusted_channel_CP": 0.04796908810915446,
      "simulation_error": 1.0658141036401503e-14,
      "diagnostics": {
        "bits": 1.496382114087626,
        "reference": [
          [
            120.26973879854283,
            0.0,
            -0.00499140308066613,
            0.0,
            98.44138184347463,
            0.0,
            0.019983320698062135,
            0.0
          ],
          [
            0.0,
            120.26973879854283,
            0.0,
            -0.00499140308066613,
            0.0,
            -98.44138184347463,
            0.0,
            -0.019983320698062135
          ],
          [
            -0.00499140308066613,
            0.0,
            120.12799598357446,
            0.0,
            0.017828081987445083,
            0.0,
            69.65489016113213,
            0.0
          ],
          [
            0.0,
            -0.00499140308066613,
            0.0,
            120.12799598357446,
            0.0,
            -0.017828081987445083,
            0.0,
            -69.65489016113213
          ],
          [
            98.44138184347463,
            0.0,
            0.017828081987445083,
            0.0,
            82.25033457167112,
            0.0,
            0.02932661768609075,
            0.0
          ],
          [
            0.0,
            -98.44138184347463,
            0.0,
            -0.017828081987445083,
            0.0,
            82.25033457167112,
            0.0,
            0.02932661768609075
          ],
          [
            0.019983320698062135,
            0.0,
            69.65489016113213,
            0.0,
            0.02932661768609075,
            0.0,
            41.72765800508867,
            0.0
          ],
          [
            0.0,
            -0.019983320698062135,
            0.0,
            -69.65489016113213,
            0.0,
            0.02932661768609075,
            0.0,
            41.72765800508867
          ]
        ],
        "status": "Optimization terminated successfully",
        "iterations": 98,
        "repair": 3.4903190620761963e-10,
        "minimum_classical_eigenvalue": 1.0000002000999941,
        "gradient_quadrature_discrepancy": 1.56948285620883e-15
      }
    }
  ],
  "channel_2_hybrid_points": {
    "points": [
      [
        [
          0.0,
          0.0
        ],
        [
          0.025,
          0.0086084960740698
        ],
        [
          0.05,
          0.05260439861197401
        ],
        [
          0.1607142857142857,
          0.12170109417333065
        ],
        [
          0.18571428571428572,
          0.15822433966428312
        ],
        [
          0.22857142857142856,
          0.17950291926958759
        ],
        [
          0.29642857142857143,
          0.21238270837315915
        ],
        [
          0.3214285714285714,
          0.22890621674495928
        ],
        [
          0.45714285714285713,
          0.2786710147651701
        ],
        [
          0.5928571428571429,
          0.3121264663592924
        ],
        [
          0.7285714285714285,
          0.33135334768989294
        ],
        [
          0.8642857142857143,
          0.3372782407921947
        ]
      ],
      [
        [
          0.0,
          0.0
        ],
        [
          0.025,
          0.00046799767629970704
        ],
        [
          0.05,
          0.0011485100574541896
        ],
        [
          0.09285714285714286,
          0.0033899419587303486
        ],
        [
          0.1607142857142857,
          0.004870647649063846
        ],
        [
          0.22857142857142856,
          0.004976077646156496
        ],
        [
          1.4571428571428573,
          0.006118635810814948
        ],
        [
          1.5928571428571427,
          0.0065213069591531945
        ]
      ]
    ],
    "protocols": [
      [
        [
          0.025,
          0.0086084960740698,
          0,
          1,
          0,
          1,
          0.025
        ],
        [
          0.09285714285714286,
          0.04330389377147224,
          0,
          1,
          0,
          1,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.12170109417333065,
          0,
          1,
          0,
          1,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.17950291926958759,
          0,
          1,
          0,
          1,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.21238270837315915,
          0,
          1,
          0,
          1,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.2238147608499269,
          0,
          1,
          0,
          1,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.2155014432765616,
          0,
          1,
          0,
          1,
          0.43214285714285716
        ],
        [
          0.5,
          0.18808876761835983,
          0,
          1,
          0,
          1,
          0.5
        ],
        [
          0.5678571428571428,
          0.16432665582603323,
          0,
          1,
          0,
          1,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.1363294052738517,
          0,
          1,
          0,
          1,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0902552037176576,
          0,
          1,
          0,
          1,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.07483403051145503,
          0,
          1,
          0,
          1,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.055439145465102105,
          0,
          1,
          0,
          1,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.032476197697186876,
          0,
          1,
          0,
          1,
          0.9071428571428571
        ],
        [
          0.975,
          0.007509837884441461,
          0,
          1,
          0,
          1,
          0.975
        ],
        [
          0.025,
          0.0,
          0,
          1,
          1,
          2,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          1,
          2,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          1,
          2,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          1,
          2,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          1,
          2,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          1,
          2,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          1,
          2,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          1,
          2,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          1,
          2,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          1,
          2,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          1,
          2,
          0.975
        ],
        [
          0.025,
          0.0,
          0,
          1,
          2,
          3,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          2,
          3,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          2,
          3,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          2,
          3,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          2,
          3,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          2,
          3,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          2,
          3,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          2,
          3,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          2,
          3,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          2,
          3,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          2,
          3,
          0.975
        ],
        [
          0.05,
          0.05260439861197401,
          0,
          2,
          0,
          2,
          0.025
        ],
        [
          0.18571428571428572,
          0.15822433966428312,
          0,
          2,
          0,
          2,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.22890621674495928,
          0,
          2,
          0,
          2,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.2786710147651701,
          0,
          2,
          0,
          2,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.3121264663592924,
          0,
          2,
          0,
          2,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.33135334768989294,
          0,
          2,
          0,
          2,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.3372782407921947,
          0,
          2,
          0,
          2,
          0.43214285714285716
        ],
        [
          1.0,
          0.3301122746929434,
          0,
          2,
          0,
          2,
          0.5
        ],
        [
          1.1357142857142857,
          0.30948702429256747,
          0,
          2,
          0,
          2,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.274430291799414,
          0,
          2,
          0,
          2,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.22585276789807962,
          0,
          2,
          0,
          2,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.1939999343882729,
          0,
          2,
          0,
          2,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.1515159332637491,
          0,
          2,
          0,
          2,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.09664677439038045,
          0,
          2,
          0,
          2,
          0.9071428571428571
        ],
        [
          1.95,
          0.02746900949117691,
          0,
          2,
          0,
          2,
          0.975
        ],
        [
          0.05,
          0.0007717176845152574,
          0,
          2,
          1,
          3,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          1,
          3,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          1,
          3,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          1,
          3,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          1,
          3,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          1,
          3,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          1,
          3,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          1,
          3,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          1,
          3,
          0.975
        ],
        [
          0.05,
          0.0,
          0,
          2,
          2,
          4,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          2,
          4,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          2,
          4,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          2,
          4,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          2,
          4,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          2,
          4,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          2,
          4,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          2,
          4,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          2,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.04464129496114285,
          0,
          3,
          0,
          3,
          0.025
        ],
        [
          0.2785714285714286,
          0.12246248463596052,
          0,
          3,
          0,
          3,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.1779981704922784,
          0,
          3,
          0,
          3,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.22010222378200237,
          0,
          3,
          0,
          3,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.251651673996126,
          0,
          3,
          0,
          3,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.27391018254542077,
          0,
          3,
          0,
          3,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.287392927192556,
          0,
          3,
          0,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.2921363266640441,
          0,
          3,
          0,
          3,
          0.5
        ],
        [
          1.7035714285714285,
          0.28777039917823166,
          0,
          3,
          0,
          3,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.2734792690616733,
          0,
          3,
          0,
          3,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.24784172688991946,
          0,
          3,
          0,
          3,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.20877482397745792,
          0,
          3,
          0,
          3,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.1704019313797817,
          0,
          3,
          0,
          3,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.11563710282568034,
          0,
          3,
          0,
          3,
          0.9071428571428571
        ],
        [
          2.925,
          0.03611462638423215,
          0,
          3,
          0,
          3,
          0.975
        ],
        [
          0.07500000000000001,
          0.0015008193299512898,
          0,
          3,
          1,
          4,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          1,
          4,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          1,
          4,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          1,
          4,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          1,
          4,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          1,
          4,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          1,
          4,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          1,
          4,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          1,
          4,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          1,
          4,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          1,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.0,
          0,
          3,
          2,
          5,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          2,
          5,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          2,
          5,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          2,
          5,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          2,
          5,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          2,
          5,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          2,
          5,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          2,
          5,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          2,
          5,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          2,
          5,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          2,
          5,
          0.975
        ],
        [
          1.025,
          0.0,
          1,
          2,
          0,
          1,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          0,
          1,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0,
          1,
          2,
          0,
          1,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0,
          1,
          2,
          0,
          1,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0,
          1,
          2,
          0,
          1,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0,
          1,
          2,
          0,
          1,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          0,
          1,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          0,
          1,
          0.5
        ],
        [
          1.5678571428571428,
          0.00013068164468251354,
          1,
          2,
          0,
          1,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0003036482424335595,
          1,
          2,
          0,
          1,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0004576044018241018,
          1,
          2,
          0,
          1,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.00041797143192443545,
          1,
          2,
          0,
          1,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.000315473550835138,
          1,
          2,
          0,
          1,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          8.90644734850186e-05,
          1,
          2,
          0,
          1,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          0,
          1,
          0.975
        ],
        [
          1.025,
          0.0018155966329364605,
          1,
          2,
          1,
          2,
          0.025
        ],
        [
          1.092857142857143,
          0.010843330208257137,
          1,
          2,
          1,
          2,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.016414521550279556,
          1,
          2,
          1,
          2,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.019095143574457477,
          1,
          2,
          1,
          2,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.022914094078119708,
          1,
          2,
          1,
          2,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.026514676432552117,
          1,
          2,
          1,
          2,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.027959721179022883,
          1,
          2,
          1,
          2,
          0.43214285714285716
        ],
        [
          1.5,
          0.03386315480993477,
          1,
          2,
          1,
          2,
          0.5
        ],
        [
          1.5678571428571428,
          0.03246556168510588,
          1,
          2,
          1,
          2,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.01877258728955286,
          1,
          2,
          1,
          2,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.005637168556058744,
          1,
          2,
          1,
          2,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0007560746315938589,
          1,
          2,
          1,
          2,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          1,
          2,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          1,
          2,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          1,
          2,
          0.975
        ],
        [
          1.025,
          0.0,
          1,
          2,
          2,
          3,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0,
          1,
          2,
          2,
          3,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0,
          1,
          2,
          2,
          3,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0,
          1,
          2,
          2,
          3,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          2,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          2,
          3,
          0.5
        ],
        [
          1.5678571428571428,
          0.0,
          1,
          2,
          2,
          3,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          2,
          3,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          2,
          3,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          2,
          3,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          2,
          3,
          0.975
        ],
        [
          1.05,
          0.015869970422414288,
          1,
          3,
          0,
          2,
          0.025
        ],
        [
          1.1857142857142857,
          0.05683699683236797,
          1,
          3,
          0,
          2,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.08924364869860349,
          1,
          3,
          0,
          2,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.11400539368792603,
          1,
          3,
          0,
          2,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.1320824304863355,
          1,
          3,
          0,
          2,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.14415009010016086,
          1,
          3,
          0,
          2,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.15066320823895465,
          1,
          3,
          0,
          2,
          0.43214285714285716
        ],
        [
          2.0,
          0.1523340002647988,
          1,
          3,
          0,
          2,
          0.5
        ],
        [
          2.1357142857142857,
          0.14805803707451518,
          1,
          3,
          0,
          2,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.13914704108120585,
          1,
          3,
          0,
          2,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.12511758320720126,
          1,
          3,
          0,
          2,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.10579381627561309,
          1,
          3,
          0,
          2,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.08087827371185642,
          1,
          3,
          0,
          2,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0499883951971051,
          1,
          3,
          0,
          2,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.013246236414908425,
          1,
          3,
          0,
          2,
          0.975
        ],
        [
          1.05,
          0.018821816054742185,
          1,
          3,
          1,
          3,
          0.025
        ],
        [
          1.1857142857142857,
          0.0762873593520587,
          1,
          3,
          1,
          3,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.10958077926203214,
          1,
          3,
          1,
          3,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.12843574641171324,
          1,
          3,
          1,
          3,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.13605910463952473,
          1,
          3,
          1,
          3,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.13390802430847143,
          1,
          3,
          1,
          3,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.12264330863751363,
          1,
          3,
          1,
          3,
          0.43214285714285716
        ],
        [
          2.0,
          0.10243549612152884,
          1,
          3,
          1,
          3,
          0.5
        ],
        [
          2.1357142857142857,
          0.07306201998401159,
          1,
          3,
          1,
          3,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.03629059178892319,
          1,
          3,
          1,
          3,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0293953660511097,
          1,
          3,
          1,
          3,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.013055225032035347,
          1,
          3,
          1,
          3,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0031024694335345894,
          1,
          3,
          1,
          3,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          5.800781362350408e-05,
          1,
          3,
          1,
          3,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          1,
          3,
          0.975
        ],
        [
          1.05,
          0.0004357286445751406,
          1,
          3,
          2,
          4,
          0.025
        ],
        [
          1.1857142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0,
          1,
          3,
          2,
          4,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0,
          1,
          3,
          2,
          4,
          0.43214285714285716
        ],
        [
          2.0,
          0.0,
          1,
          3,
          2,
          4,
          0.5
        ],
        [
          2.1357142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          2,
          4,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          2,
          4,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          2,
          4,
          0.975
        ]
      ],
      [
        [
          0.025,
          0.00046799767629970704,
          0,
          1,
          0,
          1,
          0.025
        ],
        [
          0.09285714285714286,
          0.0033899419587303486,
          0,
          1,
          0,
          1,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.004870647649063846,
          0,
          1,
          0,
          1,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.004976077646156496,
          0,
          1,
          0,
          1,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.004316227731715862,
          0,
          1,
          0,
          1,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0036430282301245422,
          0,
          1,
          0,
          1,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0029131214029429254,
          0,
          1,
          0,
          1,
          0.43214285714285716
        ],
        [
          0.5,
          0.0016612463107074562,
          0,
          1,
          0,
          1,
          0.5
        ],
        [
          0.5678571428571428,
          0.0009518746130830748,
          0,
          1,
          0,
          1,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.00019384929595975408,
          0,
          1,
          0,
          1,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          0,
          1,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          0,
          1,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          0,
          1,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          0,
          1,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          0,
          1,
          0.975
        ],
        [
          0.025,
          5.43475481440021e-07,
          0,
          1,
          1,
          2,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          1,
          2,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          1,
          2,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          1,
          2,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          1,
          2,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          1,
          2,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          1,
          2,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          1,
          2,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          1,
          2,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          1,
          2,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          1,
          2,
          0.975
        ],
        [
          0.025,
          0.0,
          0,
          1,
          2,
          3,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          2,
          3,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          2,
          3,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          2,
          3,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          2,
          3,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          2,
          3,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          2,
          3,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          2,
          3,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          2,
          3,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          2,
          3,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          2,
          3,
          0.975
        ],
        [
          0.05,
          0.0011485100574541896,
          0,
          2,
          0,
          2,
          0.025
        ],
        [
          0.18571428571428572,
          0.0020691682353174965,
          0,
          2,
          0,
          2,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0018469689947483063,
          0,
          2,
          0,
          2,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.001527819771294317,
          0,
          2,
          0,
          2,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0010812519998810533,
          0,
          2,
          0,
          2,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.000584574887962429,
          0,
          2,
          0,
          2,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.00026483650434791945,
          0,
          2,
          0,
          2,
          0.43214285714285716
        ],
        [
          1.0,
          6.933452351430424e-05,
          0,
          2,
          0,
          2,
          0.5
        ],
        [
          1.1357142857142857,
          5.720442954959407e-06,
          0,
          2,
          0,
          2,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          0,
          2,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          0,
          2,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          0,
          2,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          0,
          2,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          0,
          2,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          0,
          2,
          0.975
        ],
        [
          0.05,
          0.0,
          0,
          2,
          1,
          3,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          1,
          3,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          1,
          3,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          1,
          3,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          1,
          3,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          1,
          3,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          1,
          3,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          1,
          3,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          1,
          3,
          0.975
        ],
        [
          0.05,
          0.0,
          0,
          2,
          2,
          4,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          2,
          4,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          2,
          4,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          2,
          4,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          2,
          4,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          2,
          4,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          2,
          4,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          2,
          4,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          2,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.0003524158993284754,
          0,
          3,
          0,
          3,
          0.025
        ],
        [
          0.2785714285714286,
          0.0004237929013804605,
          0,
          3,
          0,
          3,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.00033941253276551615,
          0,
          3,
          0,
          3,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.00021018344150654036,
          0,
          3,
          0,
          3,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          9.5805820378856e-05,
          0,
          3,
          0,
          3,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          3.0408272567058223e-05,
          0,
          3,
          0,
          3,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          4.884313763839835e-06,
          0,
          3,
          0,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          0,
          3,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          0,
          3,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          0,
          3,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          0,
          3,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          0,
          3,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          0,
          3,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          0,
          3,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          0,
          3,
          0.975
        ],
        [
          0.07500000000000001,
          0.0,
          0,
          3,
          1,
          4,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          1,
          4,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          1,
          4,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          1,
          4,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          1,
          4,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          1,
          4,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          1,
          4,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          1,
          4,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          1,
          4,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          1,
          4,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          1,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.0,
          0,
          3,
          2,
          5,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          2,
          5,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          2,
          5,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          2,
          5,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          2,
          5,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          2,
          5,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          2,
          5,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          2,
          5,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          2,
          5,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          2,
          5,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          2,
          5,
          0.975
        ],
        [
          1.025,
          0.0,
          1,
          2,
          0,
          1,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          0,
          1,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          1.9420228523839725e-07,
          1,
          2,
          0,
          1,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          7.922707214436141e-05,
          1,
          2,
          0,
          1,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0003249657848617071,
          1,
          2,
          0,
          1,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0008271928642333414,
          1,
          2,
          0,
          1,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0013821206510916779,
          1,
          2,
          0,
          1,
          0.43214285714285716
        ],
        [
          1.5,
          0.0017081392370894798,
          1,
          2,
          0,
          1,
          0.5
        ],
        [
          1.5678571428571428,
          0.0017340694460515334,
          1,
          2,
          0,
          1,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0009962296957690994,
          1,
          2,
          0,
          1,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.00018871185439438463,
          1,
          2,
          0,
          1,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          0,
          1,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          0,
          1,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          0,
          1,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          0,
          1,
          0.975
        ],
        [
          1.025,
          7.958528271396598e-06,
          1,
          2,
          1,
          2,
          0.025
        ],
        [
          1.092857142857143,
          0.00015628033659049838,
          1,
          2,
          1,
          2,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.00016813603950094333,
          1,
          2,
          1,
          2,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.00010163362914072143,
          1,
          2,
          1,
          2,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          4.0661869557550716e-05,
          1,
          2,
          1,
          2,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          4.1431003203312675e-06,
          1,
          2,
          1,
          2,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          1,
          2,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          1,
          2,
          0.5
        ],
        [
          1.5678571428571428,
          0.0,
          1,
          2,
          1,
          2,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0,
          1,
          2,
          1,
          2,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          1,
          2,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          1,
          2,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          1,
          2,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          1,
          2,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          1,
          2,
          0.975
        ],
        [
          1.025,
          4.931600583412828e-07,
          1,
          2,
          2,
          3,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0,
          1,
          2,
          2,
          3,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0,
          1,
          2,
          2,
          3,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0,
          1,
          2,
          2,
          3,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          2,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          2,
          3,
          0.5
        ],
        [
          1.5678571428571428,
          0.0,
          1,
          2,
          2,
          3,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          2,
          3,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          2,
          3,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          2,
          3,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          2,
          3,
          0.975
        ],
        [
          1.05,
          0.0003581701813760374,
          1,
          3,
          0,
          2,
          0.025
        ],
        [
          1.1857142857142857,
          0.0030905862719242667,
          1,
          3,
          0,
          2,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.004787951154524955,
          1,
          3,
          0,
          2,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.006118635810814948,
          1,
          3,
          0,
          2,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0065213069591531945,
          1,
          3,
          0,
          2,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.006093274201346011,
          1,
          3,
          0,
          2,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.005322623029839994,
          1,
          3,
          0,
          2,
          0.43214285714285716
        ],
        [
          2.0,
          0.004406503481405775,
          1,
          3,
          0,
          2,
          0.5
        ],
        [
          2.1357142857142857,
          0.003596071988837091,
          1,
          3,
          0,
          2,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.002318050098014863,
          1,
          3,
          0,
          2,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0009541161891376127,
          1,
          3,
          0,
          2,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.00011325723622519867,
          1,
          3,
          0,
          2,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          0,
          2,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          0,
          2,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          0,
          2,
          0.975
        ],
        [
          1.05,
          0.00014502069919983534,
          1,
          3,
          1,
          3,
          0.025
        ],
        [
          1.1857142857142857,
          7.944276532790575e-05,
          1,
          3,
          1,
          3,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          1.1049348984302797e-05,
          1,
          3,
          1,
          3,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0,
          1,
          3,
          1,
          3,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0,
          1,
          3,
          1,
          3,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0,
          1,
          3,
          1,
          3,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0,
          1,
          3,
          1,
          3,
          0.43214285714285716
        ],
        [
          2.0,
          0.0,
          1,
          3,
          1,
          3,
          0.5
        ],
        [
          2.1357142857142857,
          0.0,
          1,
          3,
          1,
          3,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.0,
          1,
          3,
          1,
          3,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          1,
          3,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          1,
          3,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          1,
          3,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          1,
          3,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          1,
          3,
          0.975
        ],
        [
          1.05,
          0.0,
          1,
          3,
          2,
          4,
          0.025
        ],
        [
          1.1857142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0,
          1,
          3,
          2,
          4,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0,
          1,
          3,
          2,
          4,
          0.43214285714285716
        ],
        [
          2.0,
          0.0,
          1,
          3,
          2,
          4,
          0.5
        ],
        [
          2.1357142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          2,
          4,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          2,
          4,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          2,
          4,
          0.975
        ]
      ]
    ]
  },
  "channel_2_details": [
    {
      "energy": 0.0,
      "loss_core": {
        "upper": 0.0,
        "lambda": [
          1.0,
          1.0
        ],
        "allocation": [
          0.0,
          0.0
        ],
        "cp_margin": 0.0,
        "allocation_gap": 0.0
      },
      "noisy_core": {
        "upper": 0.0,
        "core_noise": [
          0.0,
          0.0
        ],
        "allocation": [
          0.0,
          0.0
        ],
        "cp_margin": 0.0,
        "allocation_gap": 0.0
      },
      "hash_allocation": [
        0.0,
        0.0
      ],
      "key": {
        "rate": 0.0,
        "side": "hash"
      }
    },
    {
      "energy": 0.025,
      "loss_core": {
        "upper": 0.09920762232244512,
        "lambda": [
          1.5169141817643397,
          2.859956086854395
        ],
        "allocation": [
          0.023936249353610238,
          0.001063750646389763
        ],
        "cp_margin": 3.61725210548669e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.7692675907676758e-08
      },
      "noisy_core": {
        "upper": 0.056071339187566425,
        "core_noise": [
          0.029841732365658024,
          0.0021882141731808724
        ],
        "allocation": [
          0.024751743711125512,
          0.0002482562888744934
        ],
        "cp_margin": 2.7743122035794876e-11,
        "allocation_gap": 3.946283250871874e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.025,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.00786689498482318,
        "seed_parameters": [
          0.3588406186376974,
          0.00018477074978755882,
          -0.004577627604489235,
          -0.0015775481336553242
        ],
        "allocation": [
          0.025,
          0.0
        ]
      }
    },
    {
      "energy": 0.03283749779236805,
      "loss_core": {
        "upper": 0.12212409057105744,
        "lambda": [
          1.516504136540736,
          2.880064337578597
        ],
        "allocation": [
          0.03118668741487346,
          0.0016508103774945933
        ],
        "cp_margin": 3.6336969847991507e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 6.004324945574346e-08
      },
      "noisy_core": {
        "upper": 0.07183135949480339,
        "core_noise": [
          0.029805934546832526,
          0.0026211168699668366
        ],
        "allocation": [
          0.03246411076814149,
          0.00037338702422656035
        ],
        "cp_margin": 2.77163699977101e-11,
        "allocation_gap": 1.040663395734942e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.03283749779236805,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.012271364883907676,
        "seed_parameters": [
          0.27409722136063897,
          0.0,
          -0.000250784208807707,
          0.0
        ],
        "allocation": [
          0.03283749779236805,
          0.0
        ]
      }
    },
    {
      "energy": 0.04313205045055103,
      "loss_core": {
        "upper": 0.14975726590919874,
        "lambda": [
          1.516054388859906,
          2.898961407747512
        ],
        "allocation": [
          0.04056656460624761,
          0.0025654858443034272
        ],
        "cp_margin": 3.653398677333497e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.8154076270038288e-07
      },
      "noisy_core": {
        "upper": 0.09149524672654467,
        "core_noise": [
          0.029755158621867887,
          0.00322501416231027
        ],
        "allocation": [
          0.04255762750224858,
          0.0005744229483024534
        ],
        "cp_margin": 2.7678983237355848e-11,
        "allocation_gap": 2.519232140674177e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.04313205045055103,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.018355085703610552,
        "seed_parameters": [
          0.210182484892873,
          0.0,
          6.643806300171821e-05,
          0.0
        ],
        "allocation": [
          0.04313205045055103,
          0.0
        ]
      }
    },
    {
      "energy": 0.05665394445801106,
      "loss_core": {
        "upper": 0.18287287658623388,
        "lambda": [
          1.5155662086744752,
          2.9165101354533034
        ],
        "allocation": [
          0.05266903150638809,
          0.0039849129516229785
        ],
        "cp_margin": 3.67667295914087e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 4.941782882073031e-07
      },
      "noisy_core": {
        "upper": 0.11577454694337723,
        "core_noise": [
          0.02968262393835352,
          0.004067690892274799
        ],
        "allocation": [
          0.05574678233455052,
          0.0009071621234605439
        ],
        "cp_margin": 2.7626726427365522e-11,
        "allocation_gap": 5.696291257711872e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.05665394445801106,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.026519655929178154,
        "seed_parameters": [
          0.16184986670075277,
          0.0,
          -5.0517528430860034e-05,
          0.0
        ],
        "allocation": [
          0.05665394445801106,
          0.0
        ]
      }
    },
    {
      "energy": 0.07441495104275515,
      "loss_core": {
        "upper": 0.22228671746224368,
        "lambda": [
          1.5150428689868067,
          2.9326104555360573
        ],
        "allocation": [
          0.06824143697730344,
          0.006173514065451714
        ],
        "cp_margin": 3.703710125049775e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.4995980845977641e-09
      },
      "noisy_core": {
        "upper": 0.14540375515922713,
        "core_noise": [
          0.029580852625194463,
          0.005211996576592022
        ],
        "allocation": [
          0.07287934352350935,
          0.0015356075192458094
        ],
        "cp_margin": 2.755566001072518e-11,
        "allocation_gap": 2.0069362838270877e-11,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.07441495104275515,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.03719055171303609,
        "seed_parameters": [
          0.1251793519620145,
          0.0,
          1.9476691248468616e-05,
          0.0
        ],
        "allocation": [
          0.07441495104275515,
          0.0
        ]
      }
    },
    {
      "energy": 0.09774403162342593,
      "loss_core": {
        "upper": 0.26884256868170986,
        "lambda": [
          1.514490197232515,
          2.9471959340695553
        ],
        "allocation": [
          0.08822622895970969,
          0.009517802663716237
        ],
        "cp_margin": 3.734472618296958e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 5.522969026561242e-09
      },
      "noisy_core": {
        "upper": 0.18110565719762117,
        "core_noise": [
          0.029432843130802088,
          0.0068015318477107544
        ],
        "allocation": [
          0.09519510734957994,
          0.002548924273845998
        ],
        "cp_margin": 2.7457007154008117e-11,
        "allocation_gap": 7.279066238652376e-11,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.09774403162342593,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.05079175314385531,
        "seed_parameters": [
          0.09731498730124127,
          0.0,
          -3.5931883769278535e-05,
          0.0
        ],
        "allocation": [
          0.09774403162342593,
          0.0
        ]
      }
    },
    {
      "energy": 0.12838677690605602,
      "loss_core": {
        "upper": 0.32336936818951356,
        "lambda": [
          1.5139162853262806,
          2.9602463876062526
        ],
        "allocation": [
          0.11381515485144889,
          0.01457162205460712
        ],
        "cp_margin": 3.768671121701095e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.4724301455881772e-07
      },
      "noisy_core": {
        "upper": 0.22354044822725772,
        "core_noise": [
          0.029221619004306355,
          0.008928930624071837
        ],
        "allocation": [
          0.1240680614823593,
          0.0043187154236967095
        ],
        "cp_margin": 2.7325764047347878e-11,
        "allocation_gap": 2.695612622005683e-10,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.12838677690605602,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.08845546377379493,
        "seed_parameters": [
          0.027115527339015198,
          7.0,
          -0.00018183022996990348,
          6.826162321006281e-06
        ],
        "allocation": [
          0.12838677690605602,
          0.0
        ]
      }
    },
    {
      "energy": 0.16863602012887446,
      "loss_core": {
        "upper": 0.38662799215715127,
        "lambda": [
          1.5133314482353202,
          2.971779557374635
        ],
        "allocation": [
          0.1465249162882689,
          0.022111103840605554
        ],
        "cp_margin": 3.805710555720987e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 4.7021280813464017e-07
      },
      "noisy_core": {
        "upper": 0.27326149859029153,
        "core_noise": [
          0.028925180127974452,
          0.011665084983737315
        ],
        "allocation": [
          0.16118696329080812,
          0.007449056838066344
        ],
        "cp_margin": 2.7160306989570948e-11,
        "allocation_gap": 1.0825949581239058e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.16863602012887446,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.14305897937055978,
        "seed_parameters": [
          0.005378826914977997,
          7.0,
          -0.00017174446617333267,
          -0.00011695024026230359
        ],
        "allocation": [
          0.16863602012887446,
          0.0
        ]
      }
    },
    {
      "energy": 0.22150339754782586,
      "loss_core": {
        "upper": 0.45923572628345977,
        "lambda": [
          1.5127476997359315,
          2.981846492142753
        ],
        "allocation": [
          0.18830162419874574,
          0.033201773349080116
        ],
        "cp_margin": 3.844708015496301e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 6.644989003490309e-10
      },
      "noisy_core": {
        "upper": 0.3306760310777548,
        "core_noise": [
          0.028523099491447306,
          0.014976072490846887
        ],
        "allocation": [
          0.20849896840362653,
          0.01300442914419932
        ],
        "cp_margin": 2.6970174357709986e-11,
        "allocation_gap": 4.957499188940062e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.22150339754782586,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.20447841432806874,
        "seed_parameters": [
          0.0009163057439564374,
          7.0,
          0.000279773068553091,
          -0.0001202674351022717
        ],
        "allocation": [
          0.22150339754782586,
          0.0
        ]
      }
    },
    {
      "energy": 0.29094469311915006,
      "loss_core": {
        "upper": 0.5415760975784979,
        "lambda": [
          1.5121778581385072,
          2.9905262957108607
        ],
        "allocation": [
          0.24166678550016477,
          0.0492779076189853
        ],
        "cp_margin": 3.884553312696881e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.5738814413145406e-09
      },
      "noisy_core": {
        "upper": 0.3960187743151481,
        "core_noise": [
          0.02800881735008493,
          0.018655909500174914
        ],
        "allocation": [
          0.2682200881870521,
          0.022724604932097933
        ],
        "cp_margin": 2.678285891677401e-11,
        "allocation_gap": 2.612360805454017e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.29094469311915006,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.2720075609143476,
        "seed_parameters": [
          0.00013345197361542017,
          7.0,
          -3.7585324664997265e-06,
          -0.00015078694063957887
        ],
        "allocation": [
          0.29094469311915006,
          0.0
        ]
      }
    },
    {
      "energy": 0.3821558287200515,
      "loss_core": {
        "upper": 0.6336856154482109,
        "lambda": [
          1.5116346908778082,
          2.997916415904667
        ],
        "allocation": [
          0.3099146510158183,
          0.0722411777042332
        ],
        "cp_margin": 3.924020951923124e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 4.63340574796689e-08
      },
      "noisy_core": {
        "upper": 0.4693194781438481,
        "core_noise": [
          0.027404585176226175,
          0.02234268517835508
        ],
        "allocation": [
          0.3430465158429661,
          0.0391093128770854
        ],
        "cp_margin": 2.663952652220969e-11,
        "allocation_gap": 1.496548898138883e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.3821558287200515,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.3447308444936118,
        "seed_parameters": [
          1.6917697536570328e-05,
          7.0,
          0.0002725929567766523,
          -0.0005547049730983186
        ],
        "allocation": [
          0.3821558287200515,
          0.0
        ]
      }
    },
    {
      "energy": 0.5,
      "loss_core": {
        "upper": 0.7336212560487279,
        "lambda": [
          1.5111368475557372,
          3.004044274878889
        ],
        "allocation": [
          0.3959635509852055,
          0.10403644901479445
        ],
        "cp_margin": 3.961340058061813e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.8723500022920234e-08
      },
      "noisy_core": {
        "upper": 0.5491057921119367,
        "core_noise": [
          0.026771857811462667,
          0.025622945758473507
        ],
        "allocation": [
          0.4352026854828459,
          0.06479731451715413
        ],
        "cp_margin": 2.657330085142906e-11,
        "allocation_gap": 5.709299699674375e-10,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.5,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.4202222531540868,
        "seed_parameters": [
          2.0073980759525702e-06,
          7.0,
          -0.0001369265491562229,
          0.00035954027033066984
        ],
        "allocation": [
          0.5,
          0.0
        ]
      }
    },
    {
      "energy": 0.5019616472774105,
      "loss_core": {
        "upper": 0.735140269549452,
        "lambda": [
          1.5111299189021932,
          3.004125619382614
        ],
        "allocation": [
          0.3973803473592556,
          0.10458129991815492
        ],
        "cp_margin": 3.9618672665470145e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.853010006020895e-08
      },
      "noisy_core": {
        "upper": 0.5503207888556885,
        "core_noise": [
          0.026762649130373496,
          0.02566696606808789
        ],
        "allocation": [
          0.4367040267936039,
          0.06525762048380665
        ],
        "cp_margin": 2.6572945233116485e-11,
        "allocation_gap": 5.91111937175981e-10,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.5019616472774102,
        2.7755575615628894e-16
      ],
      "key": {
        "side": 1,
        "rate": 0.4213422825033136,
        "seed_parameters": [
          2.008793461552507e-06,
          7.0,
          -6.877609720213673e-06,
          -1.1135057582760653e-06
        ],
        "allocation": [
          0.5019616472774102,
          2.7755575615628894e-16
        ]
      }
    },
    {
      "energy": 0.6593265793730158,
      "loss_core": {
        "upper": 0.844951652261908,
        "lambda": [
          1.510673277931759,
          3.0092684427869947
        ],
        "allocation": [
          0.5097961383979066,
          0.14953044097510915
        ],
        "cp_margin": 3.996976950804143e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 8.415300678521476e-09
      },
      "noisy_core": {
        "upper": 0.6383359232025243,
        "core_noise": [
          0.02614252420134385,
          0.028420729723340782
        ],
        "allocation": [
          0.5546500803853608,
          0.10467649898765494
        ],
        "cp_margin": 2.6586661691641034e-11,
        "allocation_gap": 7.664964218889736e-10,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.6593265793729747,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.5001420623264073,
        "seed_parameters": [
          2.0305989542866051e-07,
          7.0,
          0.00018964926542647235,
          2.3108792219795407e-05
        ],
        "allocation": [
          0.6593265793729747,
          0.0
        ]
      }
    },
    {
      "energy": 0.8660254037844387,
      "loss_core": {
        "upper": 0.9615011918409574,
        "lambda": [
          1.5102717621824189,
          3.013461206740695
        ],
        "allocation": [
          0.6547605474207376,
          0.21126485636370107
        ],
        "cp_margin": 4.028466588090751e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.0110615395196874e-09
      },
      "noisy_core": {
        "upper": 0.7321078478763101,
        "core_noise": [
          0.0255882910531444,
          0.030574795927269898
        ],
        "allocation": [
          0.7045967241538061,
          0.16142867963063248
        ],
        "cp_margin": 2.665889904662766e-11,
        "allocation_gap": 1.3175855295699535e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.660540087623187,
        0.20548531616125168
      ],
      "key": {
        "side": 1,
        "rate": 0.5012862074889448,
        "seed_parameters": [
          2.735197287891245e-07,
          7.0,
          7.259367220108848e-07,
          0.0007703794094208107
        ],
        "allocation": [
          0.660540087623187,
          0.20548531616125168
        ]
      }
    },
    {
      "energy": 1.0,
      "loss_core": {
        "upper": 1.024954164020067,
        "lambda": [
          1.5100835918325153,
          3.015329387700341
        ],
        "allocation": [
          0.7476384856730441,
          0.2523615143269558
        ],
        "cp_margin": 4.0434080649659476e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 6.377180117311809e-09
      },
      "noisy_core": {
        "upper": 0.7832775317061771,
        "core_noise": [
          0.02533048761031191,
          0.03149262257538422
        ],
        "allocation": [
          0.799995559679323,
          0.2000044403206771
        ],
        "cp_margin": 2.6710527019357944e-11,
        "allocation_gap": 3.913046142667298e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.7539435635924215,
        0.24605643640757846
      ],
      "key": {
        "side": 1,
        "rate": 0.5397915720948734,
        "seed_parameters": [
          8.084231680252892e-08,
          7.0,
          7.396648096537118e-05,
          0.00011447069232751513
        ],
        "allocation": [
          0.7539435635924215,
          0.24605643640757846
        ]
      }
    },
    {
      "energy": 1.137524291396246,
      "loss_core": {
        "upper": 1.0825436551659204,
        "lambda": [
          1.5099291328553361,
          3.016819560806155
        ],
        "allocation": [
          0.842350760305933,
          0.2951735310903128
        ],
        "cp_margin": 4.0557551154313254e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.9129570977559638e-08
      },
      "noisy_core": {
        "upper": 0.8297648931443518,
        "core_noise": [
          0.02512094492269099,
          0.03220334094642201
        ],
        "allocation": [
          0.8969716753408423,
          0.2405526160554037
        ],
        "cp_margin": 2.6760475779763482e-11,
        "allocation_gap": 3.850872731803179e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.8491683688492689,
        0.2883559225469768
      ],
      "key": {
        "side": 1,
        "rate": 0.5742643059901285,
        "seed_parameters": [
          3.2321949128882915e-08,
          7.0,
          -0.0001778588776017171,
          -0.00013882804148548263
        ],
        "allocation": [
          0.8491683688492689,
          0.2883559225469768
        ]
      }
    },
    {
      "energy": 1.4941380562995692,
      "loss_core": {
        "upper": 1.2053059878801242,
        "lambda": [
          1.5096457595814354,
          3.0194570299395016
        ],
        "allocation": [
          1.0859184717675443,
          0.4082195845320249
        ],
        "cp_margin": 4.0785834258538767e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 3.2889520440448905e-08
      },
      "noisy_core": {
        "upper": 0.9289109660043435,
        "core_noise": [
          0.024743757722054317,
          0.0334094825040325
        ],
        "allocation": [
          1.145560648497866,
          0.34857740780170327
        ],
        "cp_margin": 2.686766781279104e-11,
        "allocation_gap": 4.8495690796457325e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.0939591581917707,
        0.4001788981077982
      ],
      "key": {
        "side": 1,
        "rate": 0.646360819360702,
        "seed_parameters": [
          6.339696640749567e-10,
          7.0,
          3.5660004380392995e-05,
          0.0003946945158376743
        ],
        "allocation": [
          1.0939591581917707,
          0.4001788981077982
        ]
      }
    },
    {
      "energy": 1.9625502050092072,
      "loss_core": {
        "upper": 1.3266911045723462,
        "lambda": [
          1.5094188443611405,
          3.0214837580536766
        ],
        "allocation": [
          1.4031216643256395,
          0.5594285406835678
        ],
        "cp_margin": 4.0970259650163765e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 5.983975093215577e-09
      },
      "noisy_core": {
        "upper": 1.0268413501374936,
        "core_noise": [
          0.02444992564629312,
          0.03428931586166607
        ],
        "allocation": [
          1.4684683713967834,
          0.49408183361242364
        ],
        "cp_margin": 2.6965806323997477e-11,
        "allocation_gap": 1.7170886734696467e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.4125801250000005,
        0.5499700800092067
      ],
      "key": {
        "side": 1,
        "rate": 0.7159387922225995,
        "seed_parameters": [
          0.0,
          7.0,
          -1.3473457880680871e-06,
          -0.002821434997852021
        ],
        "allocation": [
          1.4125801250000005,
          0.5499700800092067
        ]
      }
    },
    {
      "energy": 2.0,
      "loss_core": {
        "upper": 1.3349730755342417,
        "lambda": [
          1.509405085490139,
          3.0216043101638497
        ],
        "allocation": [
          1.428394577607844,
          0.5716054223921563
        ],
        "cp_margin": 4.098147932118934e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 4.953560672760204e-09
      },
      "noisy_core": {
        "upper": 1.0335140759934847,
        "core_noise": [
          0.024432342394578834,
          0.03434041457344594
        ],
        "allocation": [
          1.4941735227415547,
          0.5058264772584454
        ],
        "cp_margin": 2.6972072145192705e-11,
        "allocation_gap": 2.7938975710739555e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.4379580812673425,
        0.5620419187326573
      ],
      "key": {
        "side": 1,
        "rate": 0.7206274420368239,
        "seed_parameters": [
          0.0,
          7.0,
          -0.00018113587808363393,
          -0.0020007696016357064
        ],
        "allocation": [
          1.4379580812673425,
          0.5620419187326573
        ]
      }
    },
    {
      "energy": 2.5778095209760514,
      "loss_core": {
        "upper": 1.4435669930389023,
        "lambda": [
          1.5092430096938925,
          3.023004897997799
        ],
        "allocation": [
          1.8172638863153099,
          0.7605456346607417
        ],
        "cp_margin": 4.1114030149141945e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.2560930073846066e-09
      },
      "noisy_core": {
        "upper": 1.1208391387717818,
        "core_noise": [
          0.02422737459722127,
          0.03492376612099443
        ],
        "allocation": [
          1.8894656159963021,
          0.6883439049797496
        ],
        "cp_margin": 2.7048243853022846e-11,
        "allocation_gap": 1.504083257941602e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.8283523364502776,
        0.7494571845257738
      ],
      "key": {
        "side": 1,
        "rate": 0.7815005368540215,
        "seed_parameters": [
          0.0,
          3.5977452853964533,
          -0.0002877474426476394,
          0.002399026566999599
        ],
        "allocation": [
          1.8283523364502776,
          0.7494571845257738
        ]
      }
    },
    {
      "energy": 3.3859525781678546,
      "loss_core": {
        "upper": 1.5530908397028402,
        "lambda": [
          1.50911115066156,
          3.024118497917133
        ],
        "allocation": [
          2.359038297134026,
          1.026914281033829
        ],
        "cp_margin": 4.122236102813148e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.1917558495611047e-08
      },
      "noisy_core": {
        "upper": 1.2084918202386334,
        "core_noise": [
          0.024063285671528576,
          0.035375014710195364
        ],
        "allocation": [
          2.4397380330916434,
          0.9462145450762109
        ],
        "cp_margin": 2.7113304656989357e-11,
        "allocation_gap": 6.828825505067471e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        2.371959006659825,
        1.0139935715080295
      ],
      "key": {
        "side": 1,
        "rate": 0.8497099350281863,
        "seed_parameters": [
          0.0,
          1.1456279102940907,
          -0.0001592236758341464,
          0.0007554602915595025
        ],
        "allocation": [
          2.371959006659825,
          1.0139935715080295
        ]
      }
    },
    {
      "energy": 4.44744841242599,
      "loss_core": {
        "upper": 1.6529992465639114,
        "lambda": [
          1.5090153701900593,
          3.0249132833124546
        ],
        "allocation": [
          3.068808670976002,
          1.378639741449988
        ],
        "cp_margin": 4.130128079815609e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 8.895812975140416e-10
      },
      "noisy_core": {
        "upper": 1.2879498793962216,
        "core_noise": [
          0.02394493736507454,
          0.035692160524467366
        ],
        "allocation": [
          3.1602302550395134,
          1.2872181573864767
        ],
        "cp_margin": 2.7162425086935116e-11,
        "allocation_gap": 4.5475347065782046e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        3.0838503252936738,
        1.3635980871323161
      ],
      "key": {
        "side": 1,
        "rate": 0.9183600513487269,
        "seed_parameters": [
          0.0,
          0.6677812063206234,
          -3.847718720132919e-05,
          0.00016011832227002582
        ],
        "allocation": [
          3.0838503252936738,
          1.3635980871323161
        ]
      }
    },
    {
      "energy": 5.0,
      "loss_core": {
        "upper": 1.692552519343008,
        "lambda": [
          1.5089833523464247,
          3.025176370293152
        ],
        "allocation": [
          3.43782186088203,
          1.5621781391179694
        ],
        "cp_margin": 4.132770861642321e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 8.592272005003565e-09
      },
      "noisy_core": {
        "upper": 1.3192473155218019,
        "core_noise": [
          0.023905166647513586,
          0.03579721787595376
        ],
        "allocation": [
          3.5347140465601434,
          1.4652859534398566
        ],
        "cp_margin": 2.7179336906102414e-11,
        "allocation_gap": 1.9167052389690298e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        3.4537088800298545,
        1.546291119970145
      ],
      "key": {
        "side": 1,
        "rate": 0.9464115745768118,
        "seed_parameters": [
          0.0,
          0.5545798062464254,
          0.0004169550078546403,
          0.00019098307407555373
        ],
        "allocation": [
          3.4537088800298545,
          1.546291119970145
        ]
      }
    },
    {
      "energy": 5.841723096988371,
      "loss_core": {
        "upper": 1.7418000830546414,
        "lambda": [
          1.5089478641005565,
          3.0254664717609505
        ],
        "allocation": [
          3.9996033441422507,
          1.8421197528461202
        ],
        "cp_margin": 4.1357059703955867e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.8453444045339893e-09
      },
      "noisy_core": {
        "upper": 1.358073644158778,
        "core_noise": [
          0.023860908203667857,
          0.03591324795431131
        ],
        "allocation": [
          4.104713445135079,
          1.7370096518532918
        ],
        "cp_margin": 2.7198391108762543e-11,
        "allocation_gap": 1.1400222543755945e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        4.016810282319661,
        1.8249128146687092
      ],
      "key": {
        "side": 1,
        "rate": 0.9817447097225975,
        "seed_parameters": [
          0.0,
          0.4459480801365582,
          0.0006631211240907101,
          0.0011023213183672166
        ],
        "allocation": [
          4.016810282319661,
          1.8249128146687092
        ]
      }
    },
    {
      "energy": 7.673102772039238,
      "loss_core": {
        "upper": 1.8188302140629666,
        "lambda": [
          1.5089015825705538,
          3.0258424525196985
        ],
        "allocation": [
          5.221052494564711,
          2.4520502774745263
        ],
        "cp_margin": 4.1395326316057135e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.1259682903007615e-09
      },
      "noisy_core": {
        "upper": 1.4184539839196455,
        "core_noise": [
          0.023802198117741376,
          0.0360657498231068
        ],
        "allocation": [
          5.343738384563021,
          2.3293643874762173
        ],
        "cp_margin": 2.7224044199525288e-11,
        "allocation_gap": 6.830574994509675e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        5.240805209589659,
        2.4322975624495786
      ],
      "key": {
        "side": 1,
        "rate": 1.0375239832643204,
        "seed_parameters": [
          0.0,
          0.3239843603651484,
          -4.623468994512318e-05,
          0.0006101028976000374
        ],
        "allocation": [
          5.240805209589659,
          2.4322975624495786
        ]
      }
    },
    {
      "energy": 10.0,
      "loss_core": {
        "upper": 1.8824651251754998,
        "lambda": [
          1.5088713448790427,
          3.0260866714069565
        ],
        "allocation": [
          6.77217023176098,
          3.2278297682390202
        ],
        "cp_margin": 4.142036037074748e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 5.9508751482084676e-08
      },
      "noisy_core": {
        "upper": 1.4679782008089464,
        "core_noise": [
          0.023762445015065123,
          0.036168105381827804
        ],
        "allocation": [
          6.916821436162065,
          3.0831785638379348
        ],
        "cp_margin": 2.724165684697688e-11,
        "allocation_gap": 2.711597391069631e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        6.794646548603187,
        3.2053534513968116
      ],
      "key": {
        "side": 1,
        "rate": 1.0837730570994397,
        "seed_parameters": [
          0.0,
          0.2525960984125735,
          -1.8271421689680734e-05,
          6.272080311142751e-06
        ],
        "allocation": [
          6.794646548603187,
          3.2053534513968116
        ]
      }
    },
    {
      "energy": 10.078619813498058,
      "loss_core": {
        "upper": 1.8841843508267808,
        "lambda": [
          1.5088706239167706,
          3.02609248068912
        ],
        "allocation": [
          6.824568803264541,
          3.2540510102335176
        ],
        "cp_margin": 4.1420971947508933e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 9.866524530721676e-08
      },
      "noisy_core": {
        "upper": 1.469311369172065,
        "core_noise": [
          0.023761475300058687,
          0.036170593139042
        ],
        "allocation": [
          6.969957885378269,
          3.1086619281197883
        ],
        "cp_margin": 2.72420887931224e-11,
        "allocation_gap": 3.1546119050318566e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        6.847201403640154,
        3.2314184098579037
      ],
      "key": {
        "side": 1,
        "rate": 1.085022580983626,
        "seed_parameters": [
          0.0,
          0.2509554335365794,
          -0.00010589845729262837,
          -1.5361642213686535e-05
        ],
        "allocation": [
          6.847201403640154,
          3.2314184098579037
        ]
      }
    },
    {
      "energy": 13.238266235034365,
      "loss_core": {
        "upper": 1.938552108738239,
        "lambda": [
          1.508850344036512,
          3.026255629631285
        ],
        "allocation": [
          8.93017590797579,
          4.308090327058576
        ],
        "cp_margin": 4.1437748718453626e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.3277881844308013e-09
      },
      "noisy_core": {
        "upper": 1.5113340402388236,
        "core_noise": [
          0.023733441320903395,
          0.036242327819942174
        ],
        "allocation": [
          9.105001747277884,
          4.133264487756483
        ],
        "cp_margin": 2.7254629109130235e-11,
        "allocation_gap": 1.9729960065717478e-07,
        "status": "Positive directional derivative for linesearch"
      },
      "hash_allocation": [
        8.955882636081052,
        4.282383598953312
      ],
      "key": {
        "side": 1,
        "rate": 1.1244884568440128,
        "seed_parameters": [
          0.0,
          0.2046547772157952,
          -9.681772112579684e-05,
          -6.146571702836585e-05
        ],
        "allocation": [
          8.955882636081052,
          4.282383598953312
        ]
      }
    },
    {
      "energy": 17.388461530708863,
      "loss_core": {
        "upper": 1.983017606520298,
        "lambda": [
          1.5088372806991246,
          3.026360457412827
        ],
        "allocation": [
          11.695456489041003,
          5.69300504166786
        ],
        "cp_margin": 4.144858111246319e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 3.042914809014974e-10
      },
      "noisy_core": {
        "upper": 1.5454948667802944,
        "core_noise": [
          0.0237140581823069,
          0.03629171793332851
        ],
        "allocation": [
          11.908609971645536,
          5.479851559063328
        ],
        "cp_margin": 2.726335823766135e-11,
        "allocation_gap": 3.4227068890224643e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        11.725281012207741,
        5.663180518501119
      ],
      "key": {
        "side": 1,
        "rate": 1.1566610431642115,
        "seed_parameters": [
          0.0,
          0.17413132025444064,
          -5.714613935338477e-05,
          -4.095965984049669e-05
        ],
        "allocation": [
          11.725281012207741,
          5.663180518501119
        ]
      }
    },
    {
      "energy": 20.0,
      "loss_core": {
        "upper": 2.0024039217730984,
        "lambda": [
          1.5088325453621358,
          3.0263984053625275
        ],
        "allocation": [
          13.435412162573668,
          6.564587837426334
        ],
        "cp_margin": 4.1452506791689325e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 6.629639059951842e-10
      },
      "noisy_core": {
        "upper": 1.560326400917898,
        "core_noise": [
          0.023706523673873554,
          0.03631087083074225
        ],
        "allocation": [
          13.672600112466903,
          6.327399887533099
        ],
        "cp_margin": 2.7266763499844693e-11,
        "allocation_gap": 3.5860348024385758e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        13.467626169976894,
        6.532373830023105
      ],
      "key": {
        "side": 1,
        "rate": 1.1706456701212966,
        "seed_parameters": [
          0.0,
          0.16251292614250656,
          -0.00035356522596308567,
          -0.00025282255160622634
        ],
        "allocation": [
          13.467626169976894,
          6.532373830023105
        ]
      }
    },
    {
      "energy": 22.839742685093146,
      "loss_core": {
        "upper": 2.0188647843210195,
        "lambda": [
          1.5088289723399526,
          3.026427020795066
        ],
        "allocation": [
          15.32735608671913,
          7.512386598374016
        ],
        "cp_margin": 4.1455470913692727e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.6895724819221414e-09
      },
      "noisy_core": {
        "upper": 1.572889953080697,
        "core_noise": [
          0.023700608161699596,
          0.03632589030218203
        ],
        "allocation": [
          15.590561132682872,
          7.249181552410274
        ],
        "cp_margin": 2.72694419128916e-11,
        "allocation_gap": 2.820818603144204e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        15.36178321921983,
        7.477959465873316
      ],
      "key": {
        "side": 1,
        "rate": 1.1824962882936405,
        "seed_parameters": [
          0.0,
          0.1533185171769495,
          -0.00011079880640173015,
          -0.00010476510085285468
        ],
        "allocation": [
          15.36178321921983,
          7.477959465873316
        ]
      }
    },
    {
      "energy": 30.0,
      "loss_core": {
        "upper": 2.0474216201640725,
        "lambda": [
          1.508823729965781,
          3.0264689776816676
        ],
        "allocation": [
          20.097611126608477,
          9.902388873391523
        ],
        "cp_margin": 4.1459840335184017e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 3.7964265109380335e-07
      },
      "noisy_core": {
        "upper": 1.5946165199146578,
        "core_noise": [
          0.023691172893709485,
          0.036349813906907606
        ],
        "allocation": [
          20.42637433117096,
          9.573625668829042
        ],
        "cp_margin": 2.727371974098336e-11,
        "allocation_gap": 4.0575783399887655e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        20.137794250760294,
        9.862205749239706
      ],
      "key": {
        "side": 1,
        "rate": 1.2029980137141618,
        "seed_parameters": [
          0.0,
          0.1387982475357296,
          1.1790248451790083e-05,
          8.956153129729337e-05
        ],
        "allocation": [
          20.137794250760294,
          9.862205749239706
        ]
      }
    }
  ],
  "channel_3_resources": [
    {
      "mu": 20.0,
      "upper": 2.52248564757845,
      "resource": [
        [
          20.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          17.641428513586987,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          20.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -17.641428513586987,
          0.0,
          -0.0,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          20.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          14.542008114424911,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          20.0,
          0.0,
          0.0,
          0.0,
          -0.0,
          0.0,
          -14.542008114424911,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          20.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          10.379306335203717,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          20.0,
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          -10.379306335203717
        ],
        [
          17.641428513586987,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          15.86097559448356,
          0.0,
          0.028,
          0.0,
          0.012,
          0.0
        ],
        [
          0.0,
          -17.641428513586987,
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          15.86097559448356,
          0.0,
          0.028,
          0.0,
          0.012
        ],
        [
          0.0,
          0.0,
          14.542008114424911,
          0.0,
          0.0,
          0.0,
          0.028,
          0.0,
          11.17348341676447,
          0.0,
          0.04,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -14.542008114424911,
          0.0,
          -0.0,
          0.0,
          0.028,
          0.0,
          11.17348341676447,
          0.0,
          0.04
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          10.379306335203717,
          0.0,
          0.012,
          0.0,
          0.04,
          0.0,
          6.206491551936617,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          -10.379306335203717,
          0.0,
          0.012,
          0.0,
          0.04,
          0.0,
          6.206491551936617
        ]
      ],
      "reference": [
        [
          20.276421904654512,
          0.0,
          -0.005704056370887959,
          0.0,
          -0.0026386878441564,
          0.0,
          17.081995969117404,
          0.0,
          0.012013217746907182,
          0.0,
          0.006311802770839064,
          0.0
        ],
        [
          0.0,
          20.276421904654512,
          0.0,
          -0.005704056370887959,
          0.0,
          -0.0026386878441564,
          0.0,
          -17.081995969117404,
          0.0,
          -0.012013217746907182,
          0.0,
          -0.006311802770839064
        ],
        [
          -0.005704056370887959,
          0.0,
          20.2058905202952,
          0.0,
          -0.009357393741578254,
          0.0,
          0.010859467231456085,
          0.0,
          14.119095400343596,
          0.0,
          0.022632180824468225,
          0.0
        ],
        [
          0.0,
          -0.005704056370887959,
          0.0,
          20.2058905202952,
          0.0,
          -0.009357393741578254,
          0.0,
          -0.010859467231456085,
          0.0,
          -14.119095400343596,
          0.0,
          -0.022632180824468225
        ],
        [
          -0.0026386878441564,
          0.0,
          -0.009357393741578254,
          0.0,
          20.130738840845332,
          0.0,
          0.004753665402891349,
          0.0,
          0.019111722265292157,
          0.0,
          10.104063711764425,
          0.0
        ],
        [
          0.0,
          -0.0026386878441564,
          0.0,
          -0.009357393741578254,
          0.0,
          20.130738840845332,
          0.0,
          -0.004753665402891349,
          0.0,
          -0.019111722265292157,
          0.0,
          -10.104063711764425
        ],
        [
          17.081995969117404,
          0.0,
          0.010859467231456085,
          0.0,
          0.004753665402891349,
          0.0,
          16.137399441049144,
          0.0,
          0.02235449483087465,
          0.0,
          0.009361806031008616,
          0.0
        ],
        [
          0.0,
          -17.081995969117404,
          0.0,
          -0.010859467231456085,
          0.0,
          -0.004753665402891349,
          0.0,
          16.137399441049144,
          0.0,
          0.02235449483087465,
          0.0,
          0.009361806031008616
        ],
        [
          0.012013217746907182,
          0.0,
          14.119095400343596,
          0.0,
          0.019111722265292157,
          0.0,
          0.02235449483087465,
          0.0,
          11.379617681254214,
          0.0,
          0.030371657299346648,
          0.0
        ],
        [
          0.0,
          -0.012013217746907182,
          0.0,
          -14.119095400343596,
          0.0,
          -0.019111722265292157,
          0.0,
          0.02235449483087465,
          0.0,
          11.379617681254214,
          0.0,
          0.030371657299346648
        ],
        [
          0.006311802770839064,
          0.0,
          0.022632180824468225,
          0.0,
          10.104063711764425,
          0.0,
          0.009361806031008616,
          0.0,
          0.030371657299346648,
          0.0,
          6.336590795846751,
          0.0
        ],
        [
          0.0,
          -0.006311802770839064,
          0.0,
          -0.022632180824468225,
          0.0,
          -10.104063711764425,
          0.0,
          0.009361806031008616,
          0.0,
          0.030371657299346648,
          0.0,
          6.336590795846751
        ]
      ],
      "adjusted_channel_CP": 0.02990288976019965,
      "simulation_error": 3.3306690738754696e-15,
      "diagnostics": {
        "bits": 2.52248564757845,
        "reference": [
          [
            20.276421904654512,
            0.0,
            -0.005704056370887959,
            0.0,
            -0.0026386878441564,
            0.0,
            17.081995969117404,
            0.0,
            0.012013217746907182,
            0.0,
            0.006311802770839064,
            0.0
          ],
          [
            0.0,
            20.276421904654512,
            0.0,
            -0.005704056370887959,
            0.0,
            -0.0026386878441564,
            0.0,
            -17.081995969117404,
            0.0,
            -0.012013217746907182,
            0.0,
            -0.006311802770839064
          ],
          [
            -0.005704056370887959,
            0.0,
            20.2058905202952,
            0.0,
            -0.009357393741578254,
            0.0,
            0.010859467231456085,
            0.0,
            14.119095400343596,
            0.0,
            0.022632180824468225,
            0.0
          ],
          [
            0.0,
            -0.005704056370887959,
            0.0,
            20.2058905202952,
            0.0,
            -0.009357393741578254,
            0.0,
            -0.010859467231456085,
            0.0,
            -14.119095400343596,
            0.0,
            -0.022632180824468225
          ],
          [
            -0.0026386878441564,
            0.0,
            -0.009357393741578254,
            0.0,
            20.130738840845332,
            0.0,
            0.004753665402891349,
            0.0,
            0.019111722265292157,
            0.0,
            10.104063711764425,
            0.0
          ],
          [
            0.0,
            -0.0026386878441564,
            0.0,
            -0.009357393741578254,
            0.0,
            20.130738840845332,
            0.0,
            -0.004753665402891349,
            0.0,
            -0.019111722265292157,
            0.0,
            -10.104063711764425
          ],
          [
            17.081995969117404,
            0.0,
            0.010859467231456085,
            0.0,
            0.004753665402891349,
            0.0,
            16.137399441049144,
            0.0,
            0.02235449483087465,
            0.0,
            0.009361806031008616,
            0.0
          ],
          [
            0.0,
            -17.081995969117404,
            0.0,
            -0.010859467231456085,
            0.0,
            -0.004753665402891349,
            0.0,
            16.137399441049144,
            0.0,
            0.02235449483087465,
            0.0,
            0.009361806031008616
          ],
          [
            0.012013217746907182,
            0.0,
            14.119095400343596,
            0.0,
            0.019111722265292157,
            0.0,
            0.02235449483087465,
            0.0,
            11.379617681254214,
            0.0,
            0.030371657299346648,
            0.0
          ],
          [
            0.0,
            -0.012013217746907182,
            0.0,
            -14.119095400343596,
            0.0,
            -0.019111722265292157,
            0.0,
            0.02235449483087465,
            0.0,
            11.379617681254214,
            0.0,
            0.030371657299346648
          ],
          [
            0.006311802770839064,
            0.0,
            0.022632180824468225,
            0.0,
            10.104063711764425,
            0.0,
            0.009361806031008616,
            0.0,
            0.030371657299346648,
            0.0,
            6.336590795846751,
            0.0
          ],
          [
            0.0,
            -0.006311802770839064,
            0.0,
            -0.022632180824468225,
            0.0,
            -10.104063711764425,
            0.0,
            0.009361806031008616,
            0.0,
            0.030371657299346648,
            0.0,
            6.336590795846751
          ]
        ],
        "status": "Optimization terminated successfully",
        "iterations": 126,
        "repair": 3.5872681774785635e-10,
        "minimum_classical_eigenvalue": 1.0000002001000015,
        "gradient_quadrature_discrepancy": 1.5921775539882492e-15
      }
    },
    {
      "mu": 50.0,
      "upper": 2.4379396375497215,
      "resource": [
        [
          50.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          44.14997168742014,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          50.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -44.14997168742014,
          0.0,
          -0.0,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          50.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          36.393268608356685,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          50.0,
          0.0,
          0.0,
          0.0,
          -0.0,
          0.0,
          -36.393268608356685,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          50.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          25.975565441391264,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          50.0,
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          -25.975565441391264
        ],
        [
          44.14997168742014,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          39.28439843968792,
          0.0,
          0.028,
          0.0,
          0.012,
          0.0
        ],
        [
          0.0,
          -44.14997168742014,
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          39.28439843968792,
          0.0,
          0.028,
          0.0,
          0.012
        ],
        [
          0.0,
          0.0,
          36.393268608356685,
          0.0,
          0.0,
          0.0,
          0.028,
          0.0,
          27.089398939787948,
          0.0,
          0.04,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -36.393268608356685,
          0.0,
          -0.0,
          0.0,
          0.028,
          0.0,
          27.089398939787948,
          0.0,
          0.04
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          25.975565441391264,
          0.0,
          0.012,
          0.0,
          0.04,
          0.0,
          14.314599459891976,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          -25.975565441391264,
          0.0,
          0.012,
          0.0,
          0.04,
          0.0,
          14.314599459891976
        ]
      ],
      "reference": [
        [
          50.29635535189012,
          0.0,
          -0.00439585398225205,
          0.0,
          -0.001547682477682422,
          0.0,
          43.608422453383234,
          0.0,
          0.013169860844724822,
          0.0,
          0.00675028785227157,
          0.0
        ],
        [
          0.0,
          50.29635535189012,
          0.0,
          -0.00439585398225205,
          0.0,
          -0.001547682477682422,
          0.0,
          -43.608422453383234,
          0.0,
          -0.013169860844724822,
          0.0,
          -0.00675028785227157
        ],
        [
          -0.00439585398225205,
          0.0,
          50.19515655217688,
          0.0,
          -0.005377267900017771,
          0.0,
          0.011996614285825487,
          0.0,
          35.963185260783575,
          0.0,
          0.02483175971636654,
          0.0
        ],
        [
          0.0,
          -0.00439585398225205,
          0.0,
          50.19515655217688,
          0.0,
          -0.005377267900017771,
          0.0,
          -0.011996614285825487,
          0.0,
          -35.963185260783575,
          0.0,
          -0.02483175971636654
        ],
        [
          -0.001547682477682422,
          0.0,
          -0.005377267900017771,
          0.0,
          50.113240329134314,
          0.0,
          0.005575555203626314,
          0.0,
          0.022307721785517046,
          0.0,
          25.692459580214635,
          0.0
        ],
        [
          0.0,
          -0.001547682477682422,
          0.0,
          -0.005377267900017771,
          0.0,
          50.113240329134314,
          0.0,
          -0.005575555203626314,
          0.0,
          -0.022307721785517046,
          0.0,
          -25.692459580214635
        ],
        [
          43.608422453383234,
          0.0,
          0.011996614285825487,
          0.0,
          0.005575555203626314,
          0.0,
          39.57678350026536,
          0.0,
          0.02326662257157896,
          0.0,
          0.009613290778098728,
          0.0
        ],
        [
          0.0,
          -43.608422453383234,
          0.0,
          -0.011996614285825487,
          0.0,
          -0.005575555203626314,
          0.0,
          39.57678350026536,
          0.0,
          0.02326662257157896,
          0.0,
          0.009613290778098728
        ],
        [
          0.013169860844724822,
          0.0,
          35.963185260783575,
          0.0,
          0.022307721785517046,
          0.0,
          0.02326662257157896,
          0.0,
          27.290223619168287,
          0.0,
          0.03188145788785467,
          0.0
        ],
        [
          0.0,
          -0.013169860844724822,
          0.0,
          -35.963185260783575,
          0.0,
          -0.022307721785517046,
          0.0,
          0.02326662257157896,
          0.0,
          27.290223619168287,
          0.0,
          0.03188145788785467
        ],
        [
          0.00675028785227157,
          0.0,
          0.02483175971636654,
          0.0,
          25.692459580214635,
          0.0,
          0.009613290778098728,
          0.0,
          0.03188145788785467,
          0.0,
          14.440434948421498,
          0.0
        ],
        [
          0.0,
          -0.00675028785227157,
          0.0,
          -0.02483175971636654,
          0.0,
          -25.692459580214635,
          0.0,
          0.009613290778098728,
          0.0,
          0.03188145788785467,
          0.0,
          14.440434948421498
        ]
      ],
      "adjusted_channel_CP": 0.05103791050848001,
      "simulation_error": 5.717648576819556e-15,
      "diagnostics": {
        "bits": 2.4379396375497215,
        "reference": [
          [
            50.29635535189012,
            0.0,
            -0.00439585398225205,
            0.0,
            -0.001547682477682422,
            0.0,
            43.608422453383234,
            0.0,
            0.013169860844724822,
            0.0,
            0.00675028785227157,
            0.0
          ],
          [
            0.0,
            50.29635535189012,
            0.0,
            -0.00439585398225205,
            0.0,
            -0.001547682477682422,
            0.0,
            -43.608422453383234,
            0.0,
            -0.013169860844724822,
            0.0,
            -0.00675028785227157
          ],
          [
            -0.00439585398225205,
            0.0,
            50.19515655217688,
            0.0,
            -0.005377267900017771,
            0.0,
            0.011996614285825487,
            0.0,
            35.963185260783575,
            0.0,
            0.02483175971636654,
            0.0
          ],
          [
            0.0,
            -0.00439585398225205,
            0.0,
            50.19515655217688,
            0.0,
            -0.005377267900017771,
            0.0,
            -0.011996614285825487,
            0.0,
            -35.963185260783575,
            0.0,
            -0.02483175971636654
          ],
          [
            -0.001547682477682422,
            0.0,
            -0.005377267900017771,
            0.0,
            50.113240329134314,
            0.0,
            0.005575555203626314,
            0.0,
            0.022307721785517046,
            0.0,
            25.692459580214635,
            0.0
          ],
          [
            0.0,
            -0.001547682477682422,
            0.0,
            -0.005377267900017771,
            0.0,
            50.113240329134314,
            0.0,
            -0.005575555203626314,
            0.0,
            -0.022307721785517046,
            0.0,
            -25.692459580214635
          ],
          [
            43.608422453383234,
            0.0,
            0.011996614285825487,
            0.0,
            0.005575555203626314,
            0.0,
            39.57678350026536,
            0.0,
            0.02326662257157896,
            0.0,
            0.009613290778098728,
            0.0
          ],
          [
            0.0,
            -43.608422453383234,
            0.0,
            -0.011996614285825487,
            0.0,
            -0.005575555203626314,
            0.0,
            39.57678350026536,
            0.0,
            0.02326662257157896,
            0.0,
            0.009613290778098728
          ],
          [
            0.013169860844724822,
            0.0,
            35.963185260783575,
            0.0,
            0.022307721785517046,
            0.0,
            0.02326662257157896,
            0.0,
            27.290223619168287,
            0.0,
            0.03188145788785467,
            0.0
          ],
          [
            0.0,
            -0.013169860844724822,
            0.0,
            -35.963185260783575,
            0.0,
            -0.022307721785517046,
            0.0,
            0.02326662257157896,
            0.0,
            27.290223619168287,
            0.0,
            0.03188145788785467
          ],
          [
            0.00675028785227157,
            0.0,
            0.02483175971636654,
            0.0,
            25.692459580214635,
            0.0,
            0.009613290778098728,
            0.0,
            0.03188145788785467,
            0.0,
            14.440434948421498,
            0.0
          ],
          [
            0.0,
            -0.00675028785227157,
            0.0,
            -0.02483175971636654,
            0.0,
            -25.692459580214635,
            0.0,
            0.009613290778098728,
            0.0,
            0.03188145788785467,
            0.0,
            14.440434948421498
          ]
        ],
        "status": "Optimization terminated successfully",
        "iterations": 141,
        "repair": 3.58591592583457e-10,
        "minimum_classical_eigenvalue": 1.0000002001000001,
        "gradient_quadrature_discrepancy": 5.380803520086027e-16
      }
    },
    {
      "mu": 120.0,
      "upper": 2.4092502524280777,
      "resource": [
        [
          120.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          105.9774504316838,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          120.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -105.9774504316838,
          0.0,
          -0.0,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          120.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          87.35828523958102,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          120.0,
          0.0,
          0.0,
          0.0,
          -0.0,
          0.0,
          -87.35828523958102,
          0.0,
          -0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          120.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          62.351663971380916,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          120.0,
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          -62.351663971380916
        ],
        [
          105.9774504316838,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          93.89349988714885,
          0.0,
          0.028,
          0.0,
          0.012,
          0.0
        ],
        [
          0.0,
          -105.9774504316838,
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          93.89349988714885,
          0.0,
          0.028,
          0.0,
          0.012
        ],
        [
          0.0,
          0.0,
          87.35828523958102,
          0.0,
          0.0,
          0.0,
          0.028,
          0.0,
          64.19558325665243,
          0.0,
          0.04,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -87.35828523958102,
          0.0,
          -0.0,
          0.0,
          0.028,
          0.0,
          64.19558325665243,
          0.0,
          0.04
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          62.351663971380916,
          0.0,
          0.012,
          0.0,
          0.04,
          0.0,
          33.217749960936146,
          0.0
        ],
        [
          0.0,
          -0.0,
          0.0,
          -0.0,
          0.0,
          -62.351663971380916,
          0.0,
          0.012,
          0.0,
          0.04,
          0.0,
          33.217749960936146
        ]
      ],
      "reference": [
        [
          120.30008625142244,
          0.0,
          -0.004223196673462353,
          0.0,
          -0.0014636275346189848,
          0.0,
          105.4390547137333,
          0.0,
          0.013257052659832427,
          0.0,
          0.006711151216941417,
          0.0
        ],
        [
          0.0,
          120.30008625142244,
          0.0,
          -0.004223196673462353,
          0.0,
          -0.0014636275346189848,
          0.0,
          -105.4390547137333,
          0.0,
          -0.013257052659832427,
          0.0,
          -0.006711151216941417
        ],
        [
          -0.004223196673462353,
          0.0,
          120.19499581222324,
          0.0,
          -0.0041826880195285935,
          0.0,
          0.012188401535917812,
          0.0,
          86.92844842549874,
          0.0,
          0.025381779852771343,
          0.0
        ],
        [
          0.0,
          -0.004223196673462353,
          0.0,
          120.19499581222324,
          0.0,
          -0.0041826880195285935,
          0.0,
          -0.012188401535917812,
          0.0,
          -86.92844842549874,
          0.0,
          -0.025381779852771343
        ],
        [
          -0.0014636275346189848,
          0.0,
          -0.0041826880195285935,
          0.0,
          120.11117555078594,
          0.0,
          0.005889512063208554,
          0.0,
          0.02306428879909866,
          0.0,
          62.06800624026502,
          0.0
        ],
        [
          0.0,
          -0.0014636275346189848,
          0.0,
          -0.0041826880195285935,
          0.0,
          120.11117555078594,
          0.0,
          -0.005889512063208554,
          0.0,
          -0.02306428879909866,
          0.0,
          -62.06800624026502
        ],
        [
          105.4390547137333,
          0.0,
          0.012188401535917812,
          0.0,
          0.005889512063208554,
          0.0,
          94.18848758806145,
          0.0,
          0.02332940607460394,
          0.0,
          0.009678145495599142,
          0.0
        ],
        [
          0.0,
          -105.4390547137333,
          0.0,
          -0.012188401535917812,
          0.0,
          -0.005889512063208554,
          0.0,
          94.18848758806145,
          0.0,
          0.02332940607460394,
          0.0,
          0.009678145495599142
        ],
        [
          0.013257052659832427,
          0.0,
          86.92844842549874,
          0.0,
          0.02306428879909866,
          0.0,
          0.02332940607460394,
          0.0,
          64.39658875648409,
          0.0,
          0.032120050123991606,
          0.0
        ],
        [
          0.0,
          -0.013257052659832427,
          0.0,
          -86.92844842549874,
          0.0,
          -0.02306428879909866,
          0.0,
          0.02332940607460394,
          0.0,
          64.39658875648409,
          0.0,
          0.032120050123991606
        ],
        [
          0.006711151216941417,
          0.0,
          0.025381779852771343,
          0.0,
          62.06800624026502,
          0.0,
          0.009678145495599142,
          0.0,
          0.032120050123991606,
          0.0,
          33.343214027495605,
          0.0
        ],
        [
          0.0,
          -0.006711151216941417,
          0.0,
          -0.025381779852771343,
          0.0,
          -62.06800624026502,
          0.0,
          0.009678145495599142,
          0.0,
          0.032120050123991606,
          0.0,
          33.343214027495605
        ]
      ],
      "adjusted_channel_CP": 0.05819423197645877,
      "simulation_error": 4.218847493575595e-15,
      "diagnostics": {
        "bits": 2.4092502524280777,
        "reference": [
          [
            120.30008625142244,
            0.0,
            -0.004223196673462353,
            0.0,
            -0.0014636275346189848,
            0.0,
            105.4390547137333,
            0.0,
            0.013257052659832427,
            0.0,
            0.006711151216941417,
            0.0
          ],
          [
            0.0,
            120.30008625142244,
            0.0,
            -0.004223196673462353,
            0.0,
            -0.0014636275346189848,
            0.0,
            -105.4390547137333,
            0.0,
            -0.013257052659832427,
            0.0,
            -0.006711151216941417
          ],
          [
            -0.004223196673462353,
            0.0,
            120.19499581222324,
            0.0,
            -0.0041826880195285935,
            0.0,
            0.012188401535917812,
            0.0,
            86.92844842549874,
            0.0,
            0.025381779852771343,
            0.0
          ],
          [
            0.0,
            -0.004223196673462353,
            0.0,
            120.19499581222324,
            0.0,
            -0.0041826880195285935,
            0.0,
            -0.012188401535917812,
            0.0,
            -86.92844842549874,
            0.0,
            -0.025381779852771343
          ],
          [
            -0.0014636275346189848,
            0.0,
            -0.0041826880195285935,
            0.0,
            120.11117555078594,
            0.0,
            0.005889512063208554,
            0.0,
            0.02306428879909866,
            0.0,
            62.06800624026502,
            0.0
          ],
          [
            0.0,
            -0.0014636275346189848,
            0.0,
            -0.0041826880195285935,
            0.0,
            120.11117555078594,
            0.0,
            -0.005889512063208554,
            0.0,
            -0.02306428879909866,
            0.0,
            -62.06800624026502
          ],
          [
            105.4390547137333,
            0.0,
            0.012188401535917812,
            0.0,
            0.005889512063208554,
            0.0,
            94.18848758806145,
            0.0,
            0.02332940607460394,
            0.0,
            0.009678145495599142,
            0.0
          ],
          [
            0.0,
            -105.4390547137333,
            0.0,
            -0.012188401535917812,
            0.0,
            -0.005889512063208554,
            0.0,
            94.18848758806145,
            0.0,
            0.02332940607460394,
            0.0,
            0.009678145495599142
          ],
          [
            0.013257052659832427,
            0.0,
            86.92844842549874,
            0.0,
            0.02306428879909866,
            0.0,
            0.02332940607460394,
            0.0,
            64.39658875648409,
            0.0,
            0.032120050123991606,
            0.0
          ],
          [
            0.0,
            -0.013257052659832427,
            0.0,
            -86.92844842549874,
            0.0,
            -0.02306428879909866,
            0.0,
            0.02332940607460394,
            0.0,
            64.39658875648409,
            0.0,
            0.032120050123991606
          ],
          [
            0.006711151216941417,
            0.0,
            0.025381779852771343,
            0.0,
            62.06800624026502,
            0.0,
            0.009678145495599142,
            0.0,
            0.032120050123991606,
            0.0,
            33.343214027495605,
            0.0
          ],
          [
            0.0,
            -0.006711151216941417,
            0.0,
            -0.025381779852771343,
            0.0,
            -62.06800624026502,
            0.0,
            0.009678145495599142,
            0.0,
            0.032120050123991606,
            0.0,
            33.343214027495605
          ]
        ],
        "status": "Optimization terminated successfully",
        "iterations": 177,
        "repair": 3.85716117431889e-10,
        "minimum_classical_eigenvalue": 1.0000002001000137,
        "gradient_quadrature_discrepancy": 2.898546440045604e-15
      }
    }
  ],
  "channel_3_hybrid_points": {
    "points": [
      [
        [
          0.0,
          0.0
        ],
        [
          0.025,
          0.02190587789976507
        ],
        [
          0.05,
          0.07026727591637795
        ],
        [
          0.09285714285714286,
          0.09035820007174485
        ],
        [
          0.1607142857142857,
          0.1643401700108718
        ],
        [
          0.18571428571428572,
          0.21216860257954465
        ],
        [
          0.22857142857142856,
          0.2389118054942068
        ],
        [
          0.29642857142857143,
          0.2857909881618646
        ],
        [
          0.3214285714285714,
          0.30959459786647325
        ],
        [
          0.43214285714285716,
          0.31050789253975936
        ],
        [
          0.45714285714285713,
          0.380615514548194
        ],
        [
          0.5928571428571429,
          0.43122422777677655
        ],
        [
          0.7285714285714285,
          0.46418705128950716
        ],
        [
          0.8642857142857143,
          0.48081464500518234
        ],
        [
          1.0,
          0.48153712584200753
        ]
      ],
      [
        [
          0.0,
          0.0
        ],
        [
          0.025,
          0.0017355421845474063
        ],
        [
          0.05,
          0.005996409701742881
        ],
        [
          0.07500000000000001,
          0.010678413938002817
        ],
        [
          0.09285714285714286,
          0.012094706554298973
        ],
        [
          0.1607142857142857,
          0.01962373368685753
        ],
        [
          0.18571428571428572,
          0.03885163401728752
        ],
        [
          0.3214285714285714,
          0.06314651235517477
        ],
        [
          0.45714285714285713,
          0.07638241242134883
        ],
        [
          0.5928571428571429,
          0.08094037293947014
        ]
      ],
      [
        [
          0.0,
          0.0
        ],
        [
          0.025,
          0.0006317089487267029
        ],
        [
          0.05,
          0.0006379337191857066
        ],
        [
          0.09285714285714286,
          0.0027453082179184807
        ],
        [
          0.1607142857142857,
          0.003357699435283409
        ]
      ]
    ],
    "protocols": [
      [
        [
          0.025,
          0.02190587789976507,
          0,
          1,
          0,
          1,
          0.025
        ],
        [
          0.09285714285714286,
          0.09035820007174485,
          0,
          1,
          0,
          1,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.1643401700108718,
          0,
          1,
          0,
          1,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.2389118054942068,
          0,
          1,
          0,
          1,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.2857909881618646,
          0,
          1,
          0,
          1,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.3089829493665079,
          0,
          1,
          0,
          1,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.31050789253975936,
          0,
          1,
          0,
          1,
          0.43214285714285716
        ],
        [
          0.5,
          0.2912176460653892,
          0,
          1,
          0,
          1,
          0.5
        ],
        [
          0.5678571428571428,
          0.2510911122805634,
          0,
          1,
          0,
          1,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.2299499949306899,
          0,
          1,
          0,
          1,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.20616152580860983,
          0,
          1,
          0,
          1,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.1736095069779023,
          0,
          1,
          0,
          1,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.13206291237281417,
          0,
          1,
          0,
          1,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.08133324066281054,
          0,
          1,
          0,
          1,
          0.9071428571428571
        ],
        [
          0.975,
          0.022072557940508192,
          0,
          1,
          0,
          1,
          0.975
        ],
        [
          0.025,
          0.0,
          0,
          1,
          1,
          2,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          1,
          2,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          1,
          2,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          1,
          2,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          1,
          2,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          1,
          2,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          1,
          2,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          1,
          2,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          1,
          2,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          1,
          2,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          1,
          2,
          0.975
        ],
        [
          0.025,
          0.0,
          0,
          1,
          2,
          3,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          2,
          3,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          2,
          3,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          2,
          3,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          2,
          3,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          2,
          3,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          2,
          3,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          2,
          3,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          2,
          3,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          2,
          3,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          2,
          3,
          0.975
        ],
        [
          0.05,
          0.07026727591637795,
          0,
          2,
          0,
          2,
          0.025
        ],
        [
          0.18571428571428572,
          0.21216860257954465,
          0,
          2,
          0,
          2,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.30959459786647325,
          0,
          2,
          0,
          2,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.380615514548194,
          0,
          2,
          0,
          2,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.43122422777677655,
          0,
          2,
          0,
          2,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.46418705128950716,
          0,
          2,
          0,
          2,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.48081464500518234,
          0,
          2,
          0,
          2,
          0.43214285714285716
        ],
        [
          1.0,
          0.48153712584200753,
          0,
          2,
          0,
          2,
          0.5
        ],
        [
          1.1357142857142857,
          0.46609714563500126,
          0,
          2,
          0,
          2,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.43355024724044855,
          0,
          2,
          0,
          2,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.39699414303029484,
          0,
          2,
          0,
          2,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.3465082445012996,
          0,
          2,
          0,
          2,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.2769727276238797,
          0,
          2,
          0,
          2,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.18357336860690304,
          0,
          2,
          0,
          2,
          0.9071428571428571
        ],
        [
          1.95,
          0.057217762334425507,
          0,
          2,
          0,
          2,
          0.975
        ],
        [
          0.05,
          0.0019011158349165028,
          0,
          2,
          1,
          3,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          1,
          3,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          1,
          3,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          1,
          3,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          1,
          3,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          1,
          3,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          1,
          3,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          1,
          3,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          1,
          3,
          0.975
        ],
        [
          0.05,
          0.0,
          0,
          2,
          2,
          4,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          2,
          4,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          2,
          4,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          2,
          4,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          2,
          4,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          2,
          4,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          2,
          4,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          2,
          4,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          2,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.06540540812000278,
          0,
          3,
          0,
          3,
          0.025
        ],
        [
          0.2785714285714286,
          0.1798535378508324,
          0,
          3,
          0,
          3,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.26216424350581113,
          0,
          3,
          0,
          3,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.325302594936531,
          0,
          3,
          0,
          3,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.3735297269526023,
          0,
          3,
          0,
          3,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.40877318900204596,
          0,
          3,
          0,
          3,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.4318961510330392,
          0,
          3,
          0,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.4431029621710474,
          0,
          3,
          0,
          3,
          0.5
        ],
        [
          1.7035714285714285,
          0.4420647608721706,
          0,
          3,
          0,
          3,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.42789693135836115,
          0,
          3,
          0,
          3,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.3989925068526197,
          0,
          3,
          0,
          3,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.35833961775120754,
          0,
          3,
          0,
          3,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.2978092600018183,
          0,
          3,
          0,
          3,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.20959573990290276,
          0,
          3,
          0,
          3,
          0.9071428571428571
        ],
        [
          2.925,
          0.07383557083297368,
          0,
          3,
          0,
          3,
          0.975
        ],
        [
          0.07500000000000001,
          0.0038562942910067475,
          0,
          3,
          1,
          4,
          0.025
        ],
        [
          0.2785714285714286,
          0.004718558532416827,
          0,
          3,
          1,
          4,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.001152703074522034,
          0,
          3,
          1,
          4,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          7.138089895844743e-05,
          0,
          3,
          1,
          4,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          2.8989262564523883e-06,
          0,
          3,
          1,
          4,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          1,
          4,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          1,
          4,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          1,
          4,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          1,
          4,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          1,
          4,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          1,
          4,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          1,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.0,
          0,
          3,
          2,
          5,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          2,
          5,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          2,
          5,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          2,
          5,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          2,
          5,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          2,
          5,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          2,
          5,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          2,
          5,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          2,
          5,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          2,
          5,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          2,
          5,
          0.975
        ],
        [
          1.025,
          0.0,
          1,
          2,
          0,
          1,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          0,
          1,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0,
          1,
          2,
          0,
          1,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0,
          1,
          2,
          0,
          1,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0,
          1,
          2,
          0,
          1,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0,
          1,
          2,
          0,
          1,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          0,
          1,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          0,
          1,
          0.5
        ],
        [
          1.5678571428571428,
          0.0,
          1,
          2,
          0,
          1,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0,
          1,
          2,
          0,
          1,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          1.0904688135080887e-06,
          1,
          2,
          0,
          1,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          3.3945426630960914e-05,
          1,
          2,
          0,
          1,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          9.372010128418177e-05,
          1,
          2,
          0,
          1,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.00010643348768418096,
          1,
          2,
          0,
          1,
          0.9071428571428571
        ],
        [
          1.975,
          2.3840660061466514e-06,
          1,
          2,
          0,
          1,
          0.975
        ],
        [
          1.025,
          0.002369111713053494,
          1,
          2,
          1,
          2,
          0.025
        ],
        [
          1.092857142857143,
          0.016296861312879482,
          1,
          2,
          1,
          2,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.030783038831376317,
          1,
          2,
          1,
          2,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.03926268640155699,
          1,
          2,
          1,
          2,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.05336659899936886,
          1,
          2,
          1,
          2,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.059299391975545894,
          1,
          2,
          1,
          2,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.07723235332921494,
          1,
          2,
          1,
          2,
          0.43214285714285716
        ],
        [
          1.5,
          0.0858517581165801,
          1,
          2,
          1,
          2,
          0.5
        ],
        [
          1.5678571428571428,
          0.07658931867323543,
          1,
          2,
          1,
          2,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.055874369322721086,
          1,
          2,
          1,
          2,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.026839174834387382,
          1,
          2,
          1,
          2,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.00823358585113997,
          1,
          2,
          1,
          2,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0013444482298731403,
          1,
          2,
          1,
          2,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          3.6789616779605443e-06,
          1,
          2,
          1,
          2,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          1,
          2,
          0.975
        ],
        [
          1.025,
          0.0,
          1,
          2,
          2,
          3,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0,
          1,
          2,
          2,
          3,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0,
          1,
          2,
          2,
          3,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0,
          1,
          2,
          2,
          3,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          2,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          2,
          3,
          0.5
        ],
        [
          1.5678571428571428,
          0.0,
          1,
          2,
          2,
          3,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          2,
          3,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          2,
          3,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          2,
          3,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          2,
          3,
          0.975
        ],
        [
          1.05,
          0.013110939849921706,
          1,
          3,
          0,
          2,
          0.025
        ],
        [
          1.1857142857142857,
          0.04583847456424854,
          1,
          3,
          0,
          2,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.071949192828555,
          1,
          3,
          0,
          2,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.09214234198865323,
          1,
          3,
          0,
          2,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.10710116825451156,
          1,
          3,
          0,
          2,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.11731433932350237,
          1,
          3,
          0,
          2,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.12923015444512873,
          1,
          3,
          0,
          2,
          0.43214285714285716
        ],
        [
          2.0,
          0.13651585789893436,
          1,
          3,
          0,
          2,
          0.5
        ],
        [
          2.1357142857142857,
          0.1364205724850371,
          1,
          3,
          0,
          2,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.1290169661269715,
          1,
          3,
          0,
          2,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.11406751246364534,
          1,
          3,
          0,
          2,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.09092979660042501,
          1,
          3,
          0,
          2,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.06927296036185017,
          1,
          3,
          0,
          2,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.04361808817465171,
          1,
          3,
          0,
          2,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.011807924306808375,
          1,
          3,
          0,
          2,
          0.975
        ],
        [
          1.05,
          0.03176716373040699,
          1,
          3,
          1,
          3,
          0.025
        ],
        [
          1.1857142857142857,
          0.1260445700968371,
          1,
          3,
          1,
          3,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.18616847384845508,
          1,
          3,
          1,
          3,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.226058046991839,
          1,
          3,
          1,
          3,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.2503386201187209,
          1,
          3,
          1,
          3,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.2611551980155707,
          1,
          3,
          1,
          3,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.259536726902399,
          1,
          3,
          1,
          3,
          0.43214285714285716
        ],
        [
          2.0,
          0.24584053854112561,
          1,
          3,
          1,
          3,
          0.5
        ],
        [
          2.1357142857142857,
          0.2199037868305961,
          1,
          3,
          1,
          3,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.181509994068471,
          1,
          3,
          1,
          3,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.16262972457009287,
          1,
          3,
          1,
          3,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.13722742814658415,
          1,
          3,
          1,
          3,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.10490669319813181,
          1,
          3,
          1,
          3,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0651769940208244,
          1,
          3,
          1,
          3,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.017977689925529262,
          1,
          3,
          1,
          3,
          0.975
        ],
        [
          1.05,
          0.0015115192317532008,
          1,
          3,
          2,
          4,
          0.025
        ],
        [
          1.1857142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0,
          1,
          3,
          2,
          4,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0,
          1,
          3,
          2,
          4,
          0.43214285714285716
        ],
        [
          2.0,
          0.0,
          1,
          3,
          2,
          4,
          0.5
        ],
        [
          2.1357142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          2,
          4,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          2,
          4,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          2,
          4,
          0.975
        ]
      ],
      [
        [
          0.025,
          0.0017355421845474063,
          0,
          1,
          0,
          1,
          0.025
        ],
        [
          0.09285714285714286,
          0.012094706554298973,
          0,
          1,
          0,
          1,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.01962373368685753,
          0,
          1,
          0,
          1,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.02397006178410409,
          0,
          1,
          0,
          1,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.02579814350749283,
          0,
          1,
          0,
          1,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.027620946960561422,
          0,
          1,
          0,
          1,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.030826895985686394,
          0,
          1,
          0,
          1,
          0.43214285714285716
        ],
        [
          0.5,
          0.029233848342236295,
          0,
          1,
          0,
          1,
          0.5
        ],
        [
          0.5678571428571428,
          0.030800013463451896,
          0,
          1,
          0,
          1,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.02639541629701824,
          0,
          1,
          0,
          1,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.01300105114295441,
          0,
          1,
          0,
          1,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.00363743791481108,
          0,
          1,
          0,
          1,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0001350054449592807,
          0,
          1,
          0,
          1,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          0,
          1,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          0,
          1,
          0.975
        ],
        [
          0.025,
          2.2799947587078503e-07,
          0,
          1,
          1,
          2,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          1,
          2,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          1,
          2,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          1,
          2,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          1,
          2,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          1,
          2,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          1,
          2,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          1,
          2,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          1,
          2,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          1,
          2,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          1,
          2,
          0.975
        ],
        [
          0.025,
          0.0,
          0,
          1,
          2,
          3,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          2,
          3,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          2,
          3,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          2,
          3,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          2,
          3,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          2,
          3,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          2,
          3,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          2,
          3,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          2,
          3,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          2,
          3,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          2,
          3,
          0.975
        ],
        [
          0.05,
          0.005996409701742881,
          0,
          2,
          0,
          2,
          0.025
        ],
        [
          0.18571428571428572,
          0.03885163401728752,
          0,
          2,
          0,
          2,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.06314651235517477,
          0,
          2,
          0,
          2,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.07638241242134883,
          0,
          2,
          0,
          2,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.08094037293947014,
          0,
          2,
          0,
          2,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.07786596219839514,
          0,
          2,
          0,
          2,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.06758524693050146,
          0,
          2,
          0,
          2,
          0.43214285714285716
        ],
        [
          1.0,
          0.05012761478694657,
          0,
          2,
          0,
          2,
          0.5
        ],
        [
          1.1357142857142857,
          0.025184778522026847,
          0,
          2,
          0,
          2,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.018571956314701616,
          0,
          2,
          0,
          2,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.014383011574385197,
          0,
          2,
          0,
          2,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.008515838607512673,
          0,
          2,
          0,
          2,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.002929024630965359,
          0,
          2,
          0,
          2,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          5.784282624142379e-05,
          0,
          2,
          0,
          2,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          0,
          2,
          0.975
        ],
        [
          0.05,
          9.833996745724995e-07,
          0,
          2,
          1,
          3,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          1,
          3,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          1,
          3,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          1,
          3,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          1,
          3,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          1,
          3,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          1,
          3,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          1,
          3,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          1,
          3,
          0.975
        ],
        [
          0.05,
          0.0,
          0,
          2,
          2,
          4,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          2,
          4,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          2,
          4,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          2,
          4,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          2,
          4,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          2,
          4,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          2,
          4,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          2,
          4,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          2,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.010678413938002817,
          0,
          3,
          0,
          3,
          0.025
        ],
        [
          0.2785714285714286,
          0.030082871281319937,
          0,
          3,
          0,
          3,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.04083466459070913,
          0,
          3,
          0,
          3,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.046345734367961806,
          0,
          3,
          0,
          3,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.04771208496463546,
          0,
          3,
          0,
          3,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.04540103241574958,
          0,
          3,
          0,
          3,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.039583286542081667,
          0,
          3,
          0,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.03023327673817707,
          0,
          3,
          0,
          3,
          0.5
        ],
        [
          1.7035714285714285,
          0.018205226797351363,
          0,
          3,
          0,
          3,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.014512236043721946,
          0,
          3,
          0,
          3,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.01171036002897359,
          0,
          3,
          0,
          3,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.008561372335940115,
          0,
          3,
          0,
          3,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.004781982566021458,
          0,
          3,
          0,
          3,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0008589766609115981,
          0,
          3,
          0,
          3,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          0,
          3,
          0.975
        ],
        [
          0.07500000000000001,
          0.0001278325983404006,
          0,
          3,
          1,
          4,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          1,
          4,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          1,
          4,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          1,
          4,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          1,
          4,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          1,
          4,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          1,
          4,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          1,
          4,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          1,
          4,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          1,
          4,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          1,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.0,
          0,
          3,
          2,
          5,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          2,
          5,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          2,
          5,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          2,
          5,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          2,
          5,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          2,
          5,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          2,
          5,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          2,
          5,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          2,
          5,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          2,
          5,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          2,
          5,
          0.975
        ],
        [
          1.025,
          0.0,
          1,
          2,
          0,
          1,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          0,
          1,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0,
          1,
          2,
          0,
          1,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0,
          1,
          2,
          0,
          1,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          2.1058409744410856e-06,
          1,
          2,
          0,
          1,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0002464751306509074,
          1,
          2,
          0,
          1,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0012230196741622756,
          1,
          2,
          0,
          1,
          0.43214285714285716
        ],
        [
          1.5,
          0.0028414882022818936,
          1,
          2,
          0,
          1,
          0.5
        ],
        [
          1.5678571428571428,
          0.003438067266139288,
          1,
          2,
          0,
          1,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0025498998717178095,
          1,
          2,
          0,
          1,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0014316676375530802,
          1,
          2,
          0,
          1,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0005650288814652289,
          1,
          2,
          0,
          1,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          9.52780009631665e-05,
          1,
          2,
          0,
          1,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          0,
          1,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          0,
          1,
          0.975
        ],
        [
          1.025,
          8.486828833695147e-05,
          1,
          2,
          1,
          2,
          0.025
        ],
        [
          1.092857142857143,
          0.0013571414069530018,
          1,
          2,
          1,
          2,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0022616378459063007,
          1,
          2,
          1,
          2,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.002462043017597298,
          1,
          2,
          1,
          2,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.002729187277058786,
          1,
          2,
          1,
          2,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0024403433941664926,
          1,
          2,
          1,
          2,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0019974364880409744,
          1,
          2,
          1,
          2,
          0.43214285714285716
        ],
        [
          1.5,
          0.0011500439718851302,
          1,
          2,
          1,
          2,
          0.5
        ],
        [
          1.5678571428571428,
          0.0005081067006046958,
          1,
          2,
          1,
          2,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          2.3553357769635596e-05,
          1,
          2,
          1,
          2,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          1,
          2,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          1,
          2,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          1,
          2,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          1,
          2,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          1,
          2,
          0.975
        ],
        [
          1.025,
          2.1787518144928124e-06,
          1,
          2,
          2,
          3,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0,
          1,
          2,
          2,
          3,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0,
          1,
          2,
          2,
          3,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0,
          1,
          2,
          2,
          3,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          2,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          2,
          3,
          0.5
        ],
        [
          1.5678571428571428,
          0.0,
          1,
          2,
          2,
          3,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          2,
          3,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          2,
          3,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          2,
          3,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          2,
          3,
          0.975
        ],
        [
          1.05,
          0.000447945148543565,
          1,
          3,
          0,
          2,
          0.025
        ],
        [
          1.1857142857142857,
          0.007446416018886674,
          1,
          3,
          0,
          2,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.01703130904430461,
          1,
          3,
          0,
          2,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.026665534254860825,
          1,
          3,
          0,
          2,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.03344591499460659,
          1,
          3,
          0,
          2,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.040964404913459256,
          1,
          3,
          0,
          2,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.05496730364439725,
          1,
          3,
          0,
          2,
          0.43214285714285716
        ],
        [
          2.0,
          0.0631816474718496,
          1,
          3,
          0,
          2,
          0.5
        ],
        [
          2.1357142857142857,
          0.062447566811012614,
          1,
          3,
          0,
          2,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.050924343302642505,
          1,
          3,
          0,
          2,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.03241024494338529,
          1,
          3,
          0,
          2,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.019649731638738517,
          1,
          3,
          0,
          2,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.008616213370047207,
          1,
          3,
          0,
          2,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.001669146151394899,
          1,
          3,
          0,
          2,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          0,
          2,
          0.975
        ],
        [
          1.05,
          0.001718678766258136,
          1,
          3,
          1,
          3,
          0.025
        ],
        [
          1.1857142857142857,
          0.0034254389911731816,
          1,
          3,
          1,
          3,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.0034937293192222724,
          1,
          3,
          1,
          3,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0030938980065786784,
          1,
          3,
          1,
          3,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.002390928573529573,
          1,
          3,
          1,
          3,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0016225559389240933,
          1,
          3,
          1,
          3,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0010505448212200263,
          1,
          3,
          1,
          3,
          0.43214285714285716
        ],
        [
          2.0,
          0.0005546611632408089,
          1,
          3,
          1,
          3,
          0.5
        ],
        [
          2.1357142857142857,
          0.00018653474002443106,
          1,
          3,
          1,
          3,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          1.0170793809978849e-05,
          1,
          3,
          1,
          3,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          1,
          3,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          1,
          3,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          1,
          3,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          1,
          3,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          1,
          3,
          0.975
        ],
        [
          1.05,
          1.6946863138031036e-06,
          1,
          3,
          2,
          4,
          0.025
        ],
        [
          1.1857142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0,
          1,
          3,
          2,
          4,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0,
          1,
          3,
          2,
          4,
          0.43214285714285716
        ],
        [
          2.0,
          0.0,
          1,
          3,
          2,
          4,
          0.5
        ],
        [
          2.1357142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          2,
          4,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          2,
          4,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          2,
          4,
          0.975
        ]
      ],
      [
        [
          0.025,
          0.0006317089487267029,
          0,
          1,
          0,
          1,
          0.025
        ],
        [
          0.09285714285714286,
          0.0027453082179184807,
          0,
          1,
          0,
          1,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.003357699435283409,
          0,
          1,
          0,
          1,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.002866627997209425,
          0,
          1,
          0,
          1,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0020142462616145732,
          0,
          1,
          0,
          1,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0013986173049609358,
          0,
          1,
          0,
          1,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0007959216516444404,
          0,
          1,
          0,
          1,
          0.43214285714285716
        ],
        [
          0.5,
          0.00029175241110623195,
          0,
          1,
          0,
          1,
          0.5
        ],
        [
          0.5678571428571428,
          3.939975181988031e-05,
          0,
          1,
          0,
          1,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          0,
          1,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          0,
          1,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          0,
          1,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          0,
          1,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          0,
          1,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          0,
          1,
          0.975
        ],
        [
          0.025,
          0.0,
          0,
          1,
          1,
          2,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          1,
          2,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          1,
          2,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          1,
          2,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          1,
          2,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          1,
          2,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          1,
          2,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          1,
          2,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          1,
          2,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          1,
          2,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          1,
          2,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          1,
          2,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          1,
          2,
          0.975
        ],
        [
          0.025,
          0.0,
          0,
          1,
          2,
          3,
          0.025
        ],
        [
          0.09285714285714286,
          0.0,
          0,
          1,
          2,
          3,
          0.09285714285714286
        ],
        [
          0.1607142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.1607142857142857
        ],
        [
          0.22857142857142856,
          0.0,
          0,
          1,
          2,
          3,
          0.22857142857142856
        ],
        [
          0.29642857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.29642857142857143
        ],
        [
          0.36428571428571427,
          0.0,
          0,
          1,
          2,
          3,
          0.36428571428571427
        ],
        [
          0.43214285714285716,
          0.0,
          0,
          1,
          2,
          3,
          0.43214285714285716
        ],
        [
          0.5,
          0.0,
          0,
          1,
          2,
          3,
          0.5
        ],
        [
          0.5678571428571428,
          0.0,
          0,
          1,
          2,
          3,
          0.5678571428571428
        ],
        [
          0.6357142857142857,
          0.0,
          0,
          1,
          2,
          3,
          0.6357142857142857
        ],
        [
          0.7035714285714285,
          0.0,
          0,
          1,
          2,
          3,
          0.7035714285714285
        ],
        [
          0.7714285714285714,
          0.0,
          0,
          1,
          2,
          3,
          0.7714285714285714
        ],
        [
          0.8392857142857143,
          0.0,
          0,
          1,
          2,
          3,
          0.8392857142857143
        ],
        [
          0.9071428571428571,
          0.0,
          0,
          1,
          2,
          3,
          0.9071428571428571
        ],
        [
          0.975,
          0.0,
          0,
          1,
          2,
          3,
          0.975
        ],
        [
          0.05,
          0.0006379337191857066,
          0,
          2,
          0,
          2,
          0.025
        ],
        [
          0.18571428571428572,
          0.0007034272668048079,
          0,
          2,
          0,
          2,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.00042177739205961516,
          0,
          2,
          0,
          2,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0002062012042388132,
          0,
          2,
          0,
          2,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          6.563596955467193e-05,
          0,
          2,
          0,
          2,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          7.937197570712005e-06,
          0,
          2,
          0,
          2,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          0,
          2,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          0,
          2,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          0,
          2,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          0,
          2,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          0,
          2,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          0,
          2,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          0,
          2,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          0,
          2,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          0,
          2,
          0.975
        ],
        [
          0.05,
          0.0,
          0,
          2,
          1,
          3,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          1,
          3,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          1,
          3,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          1,
          3,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          1,
          3,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          1,
          3,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          1,
          3,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          1,
          3,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          1,
          3,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          1,
          3,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          1,
          3,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          1,
          3,
          0.975
        ],
        [
          0.05,
          0.0,
          0,
          2,
          2,
          4,
          0.025
        ],
        [
          0.18571428571428572,
          0.0,
          0,
          2,
          2,
          4,
          0.09285714285714286
        ],
        [
          0.3214285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.1607142857142857
        ],
        [
          0.45714285714285713,
          0.0,
          0,
          2,
          2,
          4,
          0.22857142857142856
        ],
        [
          0.5928571428571429,
          0.0,
          0,
          2,
          2,
          4,
          0.29642857142857143
        ],
        [
          0.7285714285714285,
          0.0,
          0,
          2,
          2,
          4,
          0.36428571428571427
        ],
        [
          0.8642857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.43214285714285716
        ],
        [
          1.0,
          0.0,
          0,
          2,
          2,
          4,
          0.5
        ],
        [
          1.1357142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.5678571428571428
        ],
        [
          1.2714285714285714,
          0.0,
          0,
          2,
          2,
          4,
          0.6357142857142857
        ],
        [
          1.407142857142857,
          0.0,
          0,
          2,
          2,
          4,
          0.7035714285714285
        ],
        [
          1.5428571428571427,
          0.0,
          0,
          2,
          2,
          4,
          0.7714285714285714
        ],
        [
          1.6785714285714286,
          0.0,
          0,
          2,
          2,
          4,
          0.8392857142857143
        ],
        [
          1.8142857142857143,
          0.0,
          0,
          2,
          2,
          4,
          0.9071428571428571
        ],
        [
          1.95,
          0.0,
          0,
          2,
          2,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          8.933913112327185e-05,
          0,
          3,
          0,
          3,
          0.025
        ],
        [
          0.2785714285714286,
          4.3674377697596996e-05,
          0,
          3,
          0,
          3,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          7.787353820936175e-06,
          0,
          3,
          0,
          3,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          0,
          3,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          0,
          3,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          0,
          3,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          0,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          0,
          3,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          0,
          3,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          0,
          3,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          0,
          3,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          0,
          3,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          0,
          3,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          0,
          3,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          0,
          3,
          0.975
        ],
        [
          0.07500000000000001,
          0.0,
          0,
          3,
          1,
          4,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          1,
          4,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          1,
          4,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          1,
          4,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          1,
          4,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          1,
          4,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          1,
          4,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          1,
          4,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          1,
          4,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          1,
          4,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          1,
          4,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          1,
          4,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          1,
          4,
          0.975
        ],
        [
          0.07500000000000001,
          0.0,
          0,
          3,
          2,
          5,
          0.025
        ],
        [
          0.2785714285714286,
          0.0,
          0,
          3,
          2,
          5,
          0.09285714285714286
        ],
        [
          0.4821428571428571,
          0.0,
          0,
          3,
          2,
          5,
          0.1607142857142857
        ],
        [
          0.6857142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.22857142857142856
        ],
        [
          0.8892857142857142,
          0.0,
          0,
          3,
          2,
          5,
          0.29642857142857143
        ],
        [
          1.0928571428571427,
          0.0,
          0,
          3,
          2,
          5,
          0.36428571428571427
        ],
        [
          1.2964285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          0,
          3,
          2,
          5,
          0.5
        ],
        [
          1.7035714285714285,
          0.0,
          0,
          3,
          2,
          5,
          0.5678571428571428
        ],
        [
          1.907142857142857,
          0.0,
          0,
          3,
          2,
          5,
          0.6357142857142857
        ],
        [
          2.1107142857142858,
          0.0,
          0,
          3,
          2,
          5,
          0.7035714285714285
        ],
        [
          2.314285714285714,
          0.0,
          0,
          3,
          2,
          5,
          0.7714285714285714
        ],
        [
          2.517857142857143,
          0.0,
          0,
          3,
          2,
          5,
          0.8392857142857143
        ],
        [
          2.7214285714285715,
          0.0,
          0,
          3,
          2,
          5,
          0.9071428571428571
        ],
        [
          2.925,
          0.0,
          0,
          3,
          2,
          5,
          0.975
        ],
        [
          1.025,
          0.0,
          1,
          2,
          0,
          1,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          0,
          1,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          2.7623018215179547e-05,
          1,
          2,
          0,
          1,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0001778258696528916,
          1,
          2,
          0,
          1,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0004233349720906923,
          1,
          2,
          0,
          1,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0006327371739529025,
          1,
          2,
          0,
          1,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0009285215575494487,
          1,
          2,
          0,
          1,
          0.43214285714285716
        ],
        [
          1.5,
          0.0009127098991967842,
          1,
          2,
          0,
          1,
          0.5
        ],
        [
          1.5678571428571428,
          0.0006797780086479327,
          1,
          2,
          0,
          1,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.00023444806941116803,
          1,
          2,
          0,
          1,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          0,
          1,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          0,
          1,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          0,
          1,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          0,
          1,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          0,
          1,
          0.975
        ],
        [
          1.025,
          1.8084748535930388e-05,
          1,
          2,
          1,
          2,
          0.025
        ],
        [
          1.092857142857143,
          9.812084595227832e-05,
          1,
          2,
          1,
          2,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          5.4546685606019646e-05,
          1,
          2,
          1,
          2,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          1.3374305853982956e-05,
          1,
          2,
          1,
          2,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          2.4976968928612215e-07,
          1,
          2,
          1,
          2,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0,
          1,
          2,
          1,
          2,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          1,
          2,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          1,
          2,
          0.5
        ],
        [
          1.5678571428571428,
          0.0,
          1,
          2,
          1,
          2,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0,
          1,
          2,
          1,
          2,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          1,
          2,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          1,
          2,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          1,
          2,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          1,
          2,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          1,
          2,
          0.975
        ],
        [
          1.025,
          1.6261733239769345e-07,
          1,
          2,
          2,
          3,
          0.025
        ],
        [
          1.092857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.09285714285714286
        ],
        [
          1.1607142857142856,
          0.0,
          1,
          2,
          2,
          3,
          0.1607142857142857
        ],
        [
          1.2285714285714286,
          0.0,
          1,
          2,
          2,
          3,
          0.22857142857142856
        ],
        [
          1.2964285714285713,
          0.0,
          1,
          2,
          2,
          3,
          0.29642857142857143
        ],
        [
          1.3642857142857143,
          0.0,
          1,
          2,
          2,
          3,
          0.36428571428571427
        ],
        [
          1.4321428571428572,
          0.0,
          1,
          2,
          2,
          3,
          0.43214285714285716
        ],
        [
          1.5,
          0.0,
          1,
          2,
          2,
          3,
          0.5
        ],
        [
          1.5678571428571428,
          0.0,
          1,
          2,
          2,
          3,
          0.5678571428571428
        ],
        [
          1.6357142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.6357142857142857
        ],
        [
          1.7035714285714285,
          0.0,
          1,
          2,
          2,
          3,
          0.7035714285714285
        ],
        [
          1.7714285714285714,
          0.0,
          1,
          2,
          2,
          3,
          0.7714285714285714
        ],
        [
          1.8392857142857144,
          0.0,
          1,
          2,
          2,
          3,
          0.8392857142857143
        ],
        [
          1.907142857142857,
          0.0,
          1,
          2,
          2,
          3,
          0.9071428571428571
        ],
        [
          1.975,
          0.0,
          1,
          2,
          2,
          3,
          0.975
        ],
        [
          1.05,
          0.0005693279280836712,
          1,
          3,
          0,
          2,
          0.025
        ],
        [
          1.1857142857142857,
          0.0023008822546367646,
          1,
          3,
          0,
          2,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.0029430661965205757,
          1,
          3,
          0,
          2,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0028460385287043064,
          1,
          3,
          0,
          2,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0023137633244267827,
          1,
          3,
          0,
          2,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0015439104507674638,
          1,
          3,
          0,
          2,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0010354466153444887,
          1,
          3,
          0,
          2,
          0.43214285714285716
        ],
        [
          2.0,
          0.0006290890840398111,
          1,
          3,
          0,
          2,
          0.5
        ],
        [
          2.1357142857142857,
          0.00023941772164060558,
          1,
          3,
          0,
          2,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          3.5145719605684614e-05,
          1,
          3,
          0,
          2,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          0,
          2,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          0,
          2,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          0,
          2,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          0,
          2,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          0,
          2,
          0.975
        ],
        [
          1.05,
          3.6958520361761026e-05,
          1,
          3,
          1,
          3,
          0.025
        ],
        [
          1.1857142857142857,
          1.2710245394326218e-06,
          1,
          3,
          1,
          3,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.0,
          1,
          3,
          1,
          3,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0,
          1,
          3,
          1,
          3,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0,
          1,
          3,
          1,
          3,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0,
          1,
          3,
          1,
          3,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0,
          1,
          3,
          1,
          3,
          0.43214285714285716
        ],
        [
          2.0,
          0.0,
          1,
          3,
          1,
          3,
          0.5
        ],
        [
          2.1357142857142857,
          0.0,
          1,
          3,
          1,
          3,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.0,
          1,
          3,
          1,
          3,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          1,
          3,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          1,
          3,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          1,
          3,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          1,
          3,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          1,
          3,
          0.975
        ],
        [
          1.05,
          0.0,
          1,
          3,
          2,
          4,
          0.025
        ],
        [
          1.1857142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.09285714285714286
        ],
        [
          1.3214285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.1607142857142857
        ],
        [
          1.4571428571428573,
          0.0,
          1,
          3,
          2,
          4,
          0.22857142857142856
        ],
        [
          1.5928571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.29642857142857143
        ],
        [
          1.7285714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.36428571428571427
        ],
        [
          1.8642857142857143,
          0.0,
          1,
          3,
          2,
          4,
          0.43214285714285716
        ],
        [
          2.0,
          0.0,
          1,
          3,
          2,
          4,
          0.5
        ],
        [
          2.1357142857142857,
          0.0,
          1,
          3,
          2,
          4,
          0.5678571428571428
        ],
        [
          2.2714285714285714,
          0.0,
          1,
          3,
          2,
          4,
          0.6357142857142857
        ],
        [
          2.4071428571428575,
          0.0,
          1,
          3,
          2,
          4,
          0.7035714285714285
        ],
        [
          2.5428571428571427,
          0.0,
          1,
          3,
          2,
          4,
          0.7714285714285714
        ],
        [
          2.6785714285714284,
          0.0,
          1,
          3,
          2,
          4,
          0.8392857142857143
        ],
        [
          2.8142857142857145,
          0.0,
          1,
          3,
          2,
          4,
          0.9071428571428571
        ],
        [
          2.9499999999999997,
          0.0,
          1,
          3,
          2,
          4,
          0.975
        ]
      ]
    ]
  },
  "channel_3_details": [
    {
      "energy": 0.0,
      "loss_core": {
        "upper": 0.0,
        "lambda": [
          1.0,
          1.0,
          1.0
        ],
        "allocation": [
          0.0,
          0.0,
          0.0
        ],
        "cp_margin": 0.0,
        "allocation_gap": 0.0
      },
      "noisy_core": {
        "upper": 0.0,
        "core_noise": [
          0.0,
          0.0,
          0.0
        ],
        "allocation": [
          0.0,
          0.0,
          0.0
        ],
        "cp_margin": 0.0,
        "allocation_gap": 0.0
      },
      "hash_allocation": [
        0.0,
        0.0,
        0.0
      ],
      "key": {
        "rate": 0.0,
        "side": "hash"
      }
    },
    {
      "energy": 0.025,
      "loss_core": {
        "upper": 0.1183484653456269,
        "lambda": [
          1.3269159455878103,
          1.935015511099356,
          3.7092620707823944
        ],
        "allocation": [
          0.021446351673266233,
          0.0035227572874461893,
          3.089103928757788e-05
        ],
        "cp_margin": 2.8461720710234203e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.6664614238836037e-08
      },
      "noisy_core": {
        "upper": 0.0650859621479562,
        "core_noise": [
          0.03635105845913939,
          0.011024358389232028,
          0.0002394752814996998
        ],
        "allocation": [
          0.024401205232652552,
          0.0005985496807562196,
          2.450865912285651e-07
        ],
        "cp_margin": 3.483101976487233e-11,
        "allocation_gap": 3.910968771059231e-12,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.025,
        0.0,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.028901117618611027,
        "seed_parameters": [
          0.016034068833844443,
          0.6933334084555962,
          0.6932883332718344,
          9.65833285954982e-05,
          0.00022814634909754659,
          0.00040799854729765605
        ],
        "allocation": [
          0.025,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.03283749779236805,
      "loss_core": {
        "upper": 0.14630171905935394,
        "lambda": [
          1.3266689422969784,
          1.937530872890174,
          3.709312164818784
        ],
        "allocation": [
          0.027734233932220687,
          0.005041355431543849,
          6.190842860351924e-05
        ],
        "cp_margin": 2.87236520443815e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.2514580594036318e-08
      },
      "noisy_core": {
        "upper": 0.08353742436121048,
        "core_noise": [
          0.03625883668901195,
          0.012438299089772354,
          0.00031030338661833175
        ],
        "allocation": [
          0.03193762284978286,
          0.0008998749425851952,
          6.35900872390741e-21
        ],
        "cp_margin": 3.4745850567883225e-11,
        "allocation_gap": 2.511770097468613e-09,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.03283749779236805,
        0.0,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.03912118440946,
        "seed_parameters": [
          0.012298960110135562,
          0.6924562056809731,
          0.6925030990849044,
          1.3704690555940305e-06,
          -0.0009274760909100246,
          -8.466941980295338e-05
        ],
        "allocation": [
          0.03283749779236805,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.04313205045055103,
      "loss_core": {
        "upper": 0.18025409200602158,
        "lambda": [
          1.3264164586359843,
          1.9398823161621133,
          3.7093920335847246
        ],
        "allocation": [
          0.035814577926284605,
          0.007194605353865995,
          0.0001228671704004386
        ],
        "cp_margin": 2.9002396511839134e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 3.241745646920258e-08
      },
      "noisy_core": {
        "upper": 0.10665381972997016,
        "core_noise": [
          0.03613056122581559,
          0.014263913283504586,
          0.000416804353660476
        ],
        "allocation": [
          0.0417338747446748,
          0.0013949288956155216,
          3.2468102607135875e-06
        ],
        "cp_margin": 3.463137708527941e-11,
        "allocation_gap": 2.5104908429884887e-10,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.04313205045055103,
        0.0,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.052360059261488345,
        "seed_parameters": [
          0.009455742679412495,
          0.6929248969375036,
          0.6930558492304256,
          -6.63825167982779e-05,
          -0.00026605429676444104,
          -0.0001622043770822976
        ],
        "allocation": [
          0.04313205045055103,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.05665394445801106,
      "loss_core": {
        "upper": 0.22127509543512308,
        "lambda": [
          1.3261816740810308,
          1.9418133257843344,
          3.717768173664388
        ],
        "allocation": [
          0.04617797421481977,
          0.01023889212972284,
          0.0002370781134684423
        ],
        "cp_margin": 2.9312136054738907e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 3.5907496739873146e-07
      },
      "noisy_core": {
        "upper": 0.13534446793611052,
        "core_noise": [
          0.035950941715166156,
          0.016577840460648353,
          0.0010204722498502483
        ],
        "allocation": [
          0.054414955871806385,
          0.0022389885862046785,
          0.0
        ],
        "cp_margin": 3.4479159214857126e-11,
        "allocation_gap": 1.2965267748299425e-11,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.05665394445800744,
        0.0,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.06926256738365688,
        "seed_parameters": [
          0.0072934806805493475,
          0.0,
          0.0,
          1.5631610281182796e-07,
          0.0,
          0.0
        ],
        "allocation": [
          0.05665394445800744,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.07441495104275515,
      "loss_core": {
        "upper": 0.27054432907312564,
        "lambda": [
          1.3259518539439183,
          1.9435269726766147,
          3.7251829973386927
        ],
        "allocation": [
          0.05944818330635758,
          0.014513068504775845,
          0.0004536992316217421
        ],
        "cp_margin": 2.9641744826659573e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 8.137538424213275e-07
      },
      "noisy_core": {
        "upper": 0.17059613114598476,
        "core_noise": [
          0.03570014802228608,
          0.019410992438011563,
          0.0009302142944331591
        ],
        "allocation": [
          0.0706893178061295,
          0.0037256332366256534,
          1.5724001308607145e-19
        ],
        "cp_margin": 3.4281084704729896e-11,
        "allocation_gap": 1.0142370276966517e-10,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.07441495104275515,
        0.0,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.09051145630796287,
        "seed_parameters": [
          0.005646455086471184,
          0.6931471805599453,
          0.6931471805599453,
          -1.680424088548189e-05,
          0.0,
          0.0
        ],
        "allocation": [
          0.07441495104275515,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.09774403162342593,
      "loss_core": {
        "upper": 0.32933221128425155,
        "lambda": [
          1.3257370374664565,
          1.9449481340355996,
          3.733484701735638
        ],
        "allocation": [
          0.0764096388817261,
          0.02047833130973392,
          0.0008560614319659069
        ],
        "cp_margin": 2.9995864956837235e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.3320070978428689e-06
      },
      "noisy_core": {
        "upper": 0.21346198941548783,
        "core_noise": [
          0.035356501104852084,
          0.022689115694980173,
          0.0012391077872877763
        ],
        "allocation": [
          0.09133902789775854,
          0.006404783998929291,
          2.197267381029511e-07
        ],
        "cp_margin": 3.403850719649841e-11,
        "allocation_gap": 5.3473059313802196e-11,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.09774403162341525,
        0.0,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.11678904307326621,
        "seed_parameters": [
          0.00439182109080517,
          0.0,
          0.0,
          1.1617907991114325e-06,
          0.0,
          0.0
        ],
        "allocation": [
          0.09774403162341525,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.12838677690605602,
      "loss_core": {
        "upper": 0.39896376099863196,
        "lambda": [
          1.3255419061881548,
          1.946073861720238,
          3.742120869838186
        ],
        "allocation": [
          0.09805175977599032,
          0.028744194012080927,
          0.0015908231179847933
        ],
        "cp_margin": 3.037510822832406e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 4.186872359368543e-07
      },
      "noisy_core": {
        "upper": 0.2650595963685789,
        "core_noise": [
          0.034910077572217625,
          0.026153692766620457,
          0.0018409032347251036
        ],
        "allocation": [
          0.11714201951116335,
          0.011229554099654081,
          1.5203295238569483e-05
        ],
        "cp_margin": 3.377090689888689e-11,
        "allocation_gap": 2.661234566048165e-10,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.12838677690605602,
        0.0,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.14872404438475728,
        "seed_parameters": [
          0.0034369736514763736,
          0.0,
          0.0,
          -5.6139198071475625e-08,
          0.0,
          0.0
        ],
        "allocation": [
          0.12838677690605602,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.16863602012887446,
      "loss_core": {
        "upper": 0.4807703253705015,
        "lambda": [
          1.3253706849488713,
          1.946908822974779,
          3.750659577161198
        ],
        "allocation": [
          0.1256220171146566,
          0.04010851136766633,
          0.00290549164655155
        ],
        "cp_margin": 3.077931614900313e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.7998192475277008e-07
      },
      "noisy_core": {
        "upper": 0.32656580043198713,
        "core_noise": [
          0.034382150731174045,
          0.02940066223475254,
          0.0027334632659166557
        ],
        "allocation": [
          0.14898834776735445,
          0.019583413674014182,
          6.425868750583624e-05
        ],
        "cp_margin": 3.351969816318065e-11,
        "allocation_gap": 2.5781848878025926e-10,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.16863602012887446,
        0.0,
        0.0
      ],
      "key": {
        "side": 0,
        "rate": 0.1868236986128029,
        "seed_parameters": [
          0.0027097492497851696,
          0.0,
          0.0,
          -5.933940543653547e-07,
          0.0,
          0.0
        ],
        "allocation": [
          0.16863602012887446,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.22150339754782586,
      "loss_core": {
        "upper": 0.5760079722822729,
        "lambda": [
          1.3252266875019068,
          1.9474662317956852,
          3.758793482175084
        ],
        "allocation": [
          0.1606971148255876,
          0.055602604723033834,
          0.005203677999204405
        ],
        "cp_margin": 3.120704637323394e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 3.450303076579786e-08
      },
      "noisy_core": {
        "upper": 0.3991575492519397,
        "core_noise": [
          0.03382694422174409,
          0.032086182695623584,
          0.0040295675714141594
        ],
        "allocation": [
          0.18821437700727817,
          0.03306784633637346,
          0.00022117420417422048
        ],
        "cp_margin": 3.332246292627071e-11,
        "allocation_gap": 8.416523034071588e-11,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.22150339754782586,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.2534239731586305,
        "seed_parameters": [
          0.0004775905261218618,
          7.0,
          7.0,
          -0.0007253717320407066,
          0.0008311269228920912,
          -0.0013543314895389422
        ],
        "allocation": [
          0.22150339754782586,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.29094469311915006,
      "loss_core": {
        "upper": 0.6857607530325673,
        "lambda": [
          1.325111938194426,
          1.9477687355889066,
          3.7663066552440583
        ],
        "allocation": [
          0.2052797532510815,
          0.07654893408306326,
          0.009116005785005266
        ],
        "cp_margin": 3.1654464479423886e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.927351689356982e-08
      },
      "noisy_core": {
        "upper": 0.48386030372326316,
        "core_noise": [
          0.033308690729642716,
          0.03406534787846585,
          0.005869778869735481
        ],
        "allocation": [
          0.23688807126606684,
          0.05336973921204068,
          0.000686882641042472
        ],
        "cp_margin": 3.318379684363082e-11,
        "allocation_gap": 1.3963929512694762e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.29094469311915006,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.3351781884981353,
        "seed_parameters": [
          6.346766790932813e-05,
          7.0,
          7.0,
          0.0004514572196023621,
          0.0002821090741416051,
          -0.0001937628338587862
        ],
        "allocation": [
          0.29094469311915006,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.3821558287200515,
      "loss_core": {
        "upper": 0.8108140462227722,
        "lambda": [
          1.325026675792946,
          1.9478489991538295,
          3.7730666137752946
        ],
        "allocation": [
          0.26193480529904933,
          0.10463562284455653,
          0.015585400576445639
        ],
        "cp_margin": 3.211498803875162e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.058450103119668e-07
      },
      "noisy_core": {
        "upper": 0.5813497784364519,
        "core_noise": [
          0.03286989234223458,
          0.035367974375177816,
          0.00842846194077505
        ],
        "allocation": [
          0.2979554642922684,
          0.08236959494456064,
          0.0018307694832224977
        ],
        "cp_margin": 3.307340507661453e-11,
        "allocation_gap": 2.992486491937285e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.3821558287200515,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.42383993334038733,
        "seed_parameters": [
          7.324858933764953e-06,
          7.0,
          7.0,
          0.0005295748134529961,
          -0.00046428430429811636,
          -5.9649550539120915e-05
        ],
        "allocation": [
          0.3821558287200515,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.5,
      "loss_core": {
        "upper": 0.9493741074646957,
        "lambda": [
          1.3249701478312375,
          1.9477488236673652,
          3.7789355062168846
        ],
        "allocation": [
          0.3328187064988429,
          0.14140433711234926,
          0.025776956388807816
        ],
        "cp_margin": 3.2572251801856794e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.0943821676944196e-07
      },
      "noisy_core": {
        "upper": 0.690115078018333,
        "core_noise": [
          0.03255732526952431,
          0.03599309828496381,
          0.011749431280446906
        ],
        "allocation": [
          0.3736713654954016,
          0.12181179450094119,
          0.004516840003657255
        ],
        "cp_margin": 3.295023429073449e-11,
        "allocation_gap": 2.7742055996871073e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.5,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.516615444129561,
        "seed_parameters": [
          7.864083304804673e-07,
          7.0,
          7.0,
          -0.0005394804855827983,
          -0.0003699868785977477,
          -0.0005735167586987953
        ],
        "allocation": [
          0.5,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.5019616472774105,
      "loss_core": {
        "upper": 0.951504502175994,
        "lambda": [
          1.3249695141370266,
          1.9477462533986256,
          3.7790150957194073
        ],
        "allocation": [
          0.333981036764636,
          0.1420190183118725,
          0.02596159220090215
        ],
        "cp_margin": 3.257886002387173e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.3702245455226034e-07
      },
      "noisy_core": {
        "upper": 0.6917913119537105,
        "core_noise": [
          0.032553580433073874,
          0.03599823431109175,
          0.011800894665486244
        ],
        "allocation": [
          0.3749028012634971,
          0.12247447445258303,
          0.004584371561330365
        ],
        "cp_margin": 3.294819582457365e-11,
        "allocation_gap": 2.8491377224160175e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.5019616472774105,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.5179978973553254,
        "seed_parameters": [
          6.888488676239089e-07,
          7.0,
          7.0,
          0.00016240186959595422,
          -2.298950854918762e-05,
          -0.00029679740892856826
        ],
        "allocation": [
          0.5019616472774105,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.6593265793730158,
      "loss_core": {
        "upper": 1.107553643062937,
        "lambda": [
          1.3249376224164053,
          1.9475034526173203,
          3.7841489417430907
        ],
        "allocation": [
          0.4257605054898216,
          0.1914682555548441,
          0.04209781832835019
        ],
        "cp_margin": 3.303368201208936e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 5.964940328340163e-07
      },
      "noisy_core": {
        "upper": 0.814777957263152,
        "core_noise": [
          0.03236406860156975,
          0.03603761539056514,
          0.01570066333229611
        ],
        "allocation": [
          0.47156578760320056,
          0.1762186215164107,
          0.011542170253404493
        ],
        "cp_margin": 3.277293340820893e-11,
        "allocation_gap": 1.253074899065787e-06,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.6593265793730158,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.6157271826513429,
        "seed_parameters": [
          9.0732975635567e-08,
          7.0,
          7.0,
          -0.00030329823910957445,
          -0.00033135372959438377,
          0.0011315766007311684
        ],
        "allocation": [
          0.6593265793730158,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 0.8660254037844387,
      "loss_core": {
        "upper": 1.277900324958169,
        "lambda": [
          1.32492723603684,
          1.9471628461134582,
          3.7885079121372858
        ],
        "allocation": [
          0.5430050821782189,
          0.25656558071589225,
          0.06645474089032768
        ],
        "cp_margin": 3.346570733779654e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.670937699900122e-07
      },
      "noisy_core": {
        "upper": 0.9493710886279279,
        "core_noise": [
          0.03230740668471536,
          0.03554481521113554,
          0.019582987643607414
        ],
        "allocation": [
          0.592558996652101,
          0.2467991309513858,
          0.026667276180951896
        ],
        "cp_margin": 3.25435530098198e-11,
        "allocation_gap": 5.736789445709434e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        0.8660254037844387,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.7146848332318552,
        "seed_parameters": [
          9.018097113850656e-09,
          7.0,
          7.0,
          -0.0005677634448370239,
          0.00020105614111909232,
          0.0004823002529984482
        ],
        "allocation": [
          0.8660254037844387,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 1.0,
      "loss_core": {
        "upper": 1.3728846112851059,
        "lambda": [
          1.3249289977743377,
          1.946957086876353,
          3.790516044899752
        ],
        "allocation": [
          0.6176013923035755,
          0.2987381205101455,
          0.0836604871862791
        ],
        "cp_margin": 3.3679826507841237e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.8878279053335945e-06
      },
      "noisy_core": {
        "upper": 1.0245660338468425,
        "core_noise": [
          0.0323168219562846,
          0.03516740080237114,
          0.02129435552593789
        ],
        "allocation": [
          0.6680824311699107,
          0.2918649432978251,
          0.04005262553226427
        ],
        "cp_margin": 3.2420625127826774e-11,
        "allocation_gap": 3.118117319900193e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.0,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.7665060807929766,
        "seed_parameters": [
          0.0,
          7.0,
          7.0,
          0.00027279850254384767,
          7.715024654503094e-05,
          -0.0003274687680879821
        ],
        "allocation": [
          1.0,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 1.137524291396246,
      "loss_core": {
        "upper": 1.4605679658012645,
        "lambda": [
          1.3249341794422635,
          1.9467627238274474,
          3.792156982959975
        ],
        "allocation": [
          0.6933330268766119,
          0.34197771499143176,
          0.10221354952820233
        ],
        "cp_margin": 3.386169327761058e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 4.115241645230583e-07
      },
      "noisy_core": {
        "upper": 1.0940856169006374,
        "core_noise": [
          0.03234039327969694,
          0.034800547146251484,
          0.022601525433807106
        ],
        "allocation": [
          0.7440160987312746,
          0.33762488784410855,
          0.05588330482086298
        ],
        "cp_margin": 3.231704285133252e-11,
        "allocation_gap": 1.431219394998351e-06,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.137524291396246,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.8122949725867622,
        "seed_parameters": [
          0.0,
          7.0,
          7.0,
          0.0006230732977996599,
          0.0007636810889346092,
          0.00020182764326676322
        ],
        "allocation": [
          1.137524291396246,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 1.4941380562995692,
      "loss_core": {
        "upper": 1.6525965028794873,
        "lambda": [
          1.3249543705420317,
          1.946334581816799,
          3.795176986116163
        ],
        "allocation": [
          0.8868911851084494,
          0.45381770383443276,
          0.15342916735668705
        ],
        "cp_margin": 3.4210755230633497e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 3.948742888226775e-09
      },
      "noisy_core": {
        "upper": 1.2466196479213285,
        "core_noise": [
          0.03241342675898208,
          0.03404219995983616,
          0.024695402452807165
        ],
        "allocation": [
          0.9362148994672428,
          0.45448209945665824,
          0.10344105737566804
        ],
        "cp_margin": 3.213404911195587e-11,
        "allocation_gap": 2.3949970362480144e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.4941380562995692,
        0.0,
        0.0
      ],
      "key": {
        "side": 1,
        "rate": 0.9059972339598508,
        "seed_parameters": [
          0.0,
          7.0,
          7.0,
          0.0002764804928345862,
          -1.9077387904889993e-05,
          -3.1801489874957354e-05
        ],
        "allocation": [
          1.4941380562995692,
          0.0,
          0.0
        ]
      }
    },
    {
      "energy": 1.9625502050092072,
      "loss_core": {
        "upper": 1.8501022802296374,
        "lambda": [
          1.3249841013737103,
          1.9459024725592982,
          3.7976530836388767
        ],
        "allocation": [
          1.1371971542102721,
          0.6001176751627088,
          0.2252353756362261
        ],
        "cp_margin": 3.4505777257899544e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.0319640373346317e-06
      },
      "noisy_core": {
        "upper": 1.4037041358546807,
        "core_noise": [
          0.03249302552202487,
          0.03339603135304655,
          0.026078081130069465
        ],
        "allocation": [
          1.183130016130503,
          0.605617338873494,
          0.17380285000521017
        ],
        "cp_margin": 3.200399116408102e-11,
        "allocation_gap": 2.5749279508602285e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.1340421664859888,
        0.582338771116392,
        0.24616926740682601
      ],
      "key": {
        "side": 1,
        "rate": 0.9293840028030202,
        "seed_parameters": [
          0.0,
          0.08032342664296165,
          7.0,
          0.0013327382486020515,
          0.0005924815543178042,
          -0.0027698947497329265
        ],
        "allocation": [
          1.1340421664859888,
          0.582338771116392,
          0.24616926740682601
        ]
      }
    },
    {
      "energy": 2.0,
      "loss_core": {
        "upper": 1.8638812997312755,
        "lambda": [
          1.324986428628643,
          1.9458728566460648,
          3.7978066950042244
        ],
        "allocation": [
          1.1570790288710817,
          0.6117881486880579,
          0.23113282244086042
        ],
        "cp_margin": 3.4524117001583816e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.2638326403191513e-06
      },
      "noisy_core": {
        "upper": 1.4146610077751374,
        "core_noise": [
          0.03249862493026725,
          0.033355377661350084,
          0.02615537168889569
        ],
        "allocation": [
          1.2027090792177881,
          0.617634871553701,
          0.17965604922851094
        ],
        "cp_margin": 3.199664838410232e-11,
        "allocation_gap": 8.304827869842768e-08,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.1536994341796967,
        0.5937222909747264,
        0.25257827484557666
      ],
      "key": {
        "side": 1,
        "rate": 0.938798351178467,
        "seed_parameters": [
          0.0,
          0.07587787206923141,
          7.0,
          0.002933908591453033,
          0.0036753565834704185,
          0.0035450806339161187
        ],
        "allocation": [
          1.1536994341796967,
          0.5937222909747264,
          0.25257827484557666
        ]
      }
    },
    {
      "energy": 2.5778095209760514,
      "loss_core": {
        "upper": 2.048477191647569,
        "lambda": [
          1.3250201646572253,
          1.9454833259250763,
          3.799668704594343
        ],
        "allocation": [
          1.4622106305435283,
          0.7914475950681239,
          0.32415129536439946
        ],
        "cp_margin": 3.474413561500243e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 5.876061903720142e-08
      },
      "noisy_core": {
        "upper": 1.5612982327993759,
        "core_noise": [
          0.0325681411009986,
          0.032874497777179566,
          0.027006501247810875
        ],
        "allocation": [
          1.5029339043137524,
          0.802208013306948,
          0.2726676033553512
        ],
        "cp_margin": 3.191563831846966e-11,
        "allocation_gap": 2.3368138202251032e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.4556162334316085,
        0.7694227951780619,
        0.352770492366381
      ],
      "key": {
        "side": 1,
        "rate": 1.0641661269923506,
        "seed_parameters": [
          0.0,
          0.03639076387003123,
          7.0,
          0.0012624590408616709,
          -0.0019446057377295863,
          -0.0043193369566079795
        ],
        "allocation": [
          1.4556162334316085,
          0.7694227951780619,
          0.352770492366381
        ]
      }
    },
    {
      "energy": 3.3859525781678546,
      "loss_core": {
        "upper": 2.242764423292172,
        "lambda": [
          1.3250598862055796,
          1.945088062632676,
          3.80130103242001
        ],
        "allocation": [
          1.8857312646179496,
          1.0417131793174348,
          0.45850813423247
        ],
        "cp_margin": 3.4927565935675753e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.281609756986768e-06
      },
      "noisy_core": {
        "upper": 1.715041240699052,
        "core_noise": [
          0.032633918090052554,
          0.03246577362366778,
          0.027642180872621384
        ],
        "allocation": [
          1.9191929512008559,
          1.0588186352618443,
          0.4079409917051542
        ],
        "cp_margin": 3.1856714436002904e-11,
        "allocation_gap": 1.9557182295848463e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        1.8741589404396586,
        1.014620157169748,
        0.4971734805584482
      ],
      "key": {
        "side": 1,
        "rate": 1.1937725959558585,
        "seed_parameters": [
          0.0,
          0.01744135365982316,
          7.0,
          0.0007737814327813414,
          0.00041466698687603516,
          0.002172606086412164
        ],
        "allocation": [
          1.8741589404396586,
          1.014620157169748,
          0.4971734805584482
        ]
      }
    },
    {
      "energy": 4.44744841242599,
      "loss_core": {
        "upper": 2.4281164129621766,
        "lambda": [
          1.325101000627525,
          1.9447234881292612,
          3.802618010235397
        ],
        "allocation": [
          2.43917598436647,
          1.3692214015807171,
          0.6390510264788029
        ],
        "cp_margin": 3.5061344458033016e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.2380106415577075e-06
      },
      "noisy_core": {
        "upper": 1.8607715297035812,
        "core_noise": [
          0.03268926310031056,
          0.03215054070146947,
          0.028084670447213612
        ],
        "allocation": [
          2.4627206341279746,
          1.3944923393499589,
          0.5902354389480562
        ],
        "cp_margin": 3.1817738191519996e-11,
        "allocation_gap": 1.0412423034900087e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        2.420111833764972,
        1.3362223679226646,
        0.691114210738353
      ],
      "key": {
        "side": 1,
        "rate": 1.316338665091958,
        "seed_parameters": [
          0.0,
          0.009248589462587062,
          1.8641479479927223,
          0.0005250284075138838,
          0.00031653898007235427,
          1.1996951194636069e-05
        ],
        "allocation": [
          2.420111833764972,
          1.3362223679226646,
          0.691114210738353
        ]
      }
    },
    {
      "energy": 5.0,
      "loss_core": {
        "upper": 2.5038869410520106,
        "lambda": [
          1.3251186046989067,
          1.9445773672114668,
          3.803101705180447
        ],
        "allocation": [
          2.726586868172912,
          1.5393182235106666,
          0.7340949083164208
        ],
        "cp_margin": 3.510546419309385e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 3.550459082291013e-08
      },
      "noisy_core": {
        "upper": 1.919995975400148,
        "core_noise": [
          0.03271280955505506,
          0.03203013852014355,
          0.028239258292386202
        ],
        "allocation": [
          2.7448040721910174,
          1.5689488630723516,
          0.6862470647366311
        ],
        "cp_margin": 3.180538046456222e-11,
        "allocation_gap": 1.704594396745307e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        2.7033295407193916,
        1.5034094497864603,
        0.7932610094941484
      ],
      "key": {
        "side": 1,
        "rate": 1.3688903412660904,
        "seed_parameters": [
          0.0,
          0.007328324028875288,
          1.2359779980723402,
          0.00014935026230264613,
          0.00010326753721150123,
          0.00028370958933069215
        ],
        "allocation": [
          2.7033295407193916,
          1.5034094497864603,
          0.7932610094941484
        ]
      }
    },
    {
      "energy": 5.841723096988371,
      "loss_core": {
        "upper": 2.6003032908251678,
        "lambda": [
          1.3251416422908775,
          1.944393411891304,
          3.8036779155830898
        ],
        "allocation": [
          3.1639119023780986,
          1.798059217839775,
          0.8797519767704979
        ],
        "cp_margin": 3.5153225630467077e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.7594486765304396e-06
      },
      "noisy_core": {
        "upper": 1.9950064580251188,
        "core_noise": [
          0.03273887993622495,
          0.03189688477874353,
          0.028406995041032206
        ],
        "allocation": [
          3.1738778209406413,
          1.8343277163639957,
          0.8335175596837345
        ],
        "cp_margin": 3.1792099388332816e-11,
        "allocation_gap": 4.531114703443251e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        3.1340341294102996,
        1.7579260576079072,
        0.9497629099701639
      ],
      "key": {
        "side": 1,
        "rate": 1.4374284290867374,
        "seed_parameters": [
          0.0,
          0.005489606910441582,
          0.8278579534616826,
          -0.00024056176394890306,
          -0.00016205064939837818,
          -7.767203228735055e-05
        ],
        "allocation": [
          3.1340341294102996,
          1.7579260576079072,
          0.9497629099701639
        ]
      }
    },
    {
      "energy": 7.673102772039238,
      "loss_core": {
        "upper": 2.756114062765911,
        "lambda": [
          1.325180326517483,
          1.9440996710067355,
          3.8045290750547296
        ],
        "allocation": [
          4.114311571263901,
          2.3598951232532808,
          1.1988960775220563
        ],
        "cp_margin": 3.52118779003956e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 6.320491450217958e-07
      },
      "noisy_core": {
        "upper": 2.115284230777048,
        "core_noise": [
          0.03277987018886201,
          0.03170086094089355,
          0.02863904207115175
        ],
        "allocation": [
          4.105724866676171,
          2.4110200010557548,
          1.156357904307312
        ],
        "cp_margin": 3.1775377603686886e-11,
        "allocation_gap": 2.583199419703419e-06,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        4.068984882267376,
        2.3113523313997195,
        1.2927655583721422
      ],
      "key": {
        "side": 1,
        "rate": 1.5501040406706466,
        "seed_parameters": [
          0.0,
          0.003476567095643962,
          0.4818884806481959,
          -2.660771290870717e-05,
          -4.1536061805829555e-05,
          0.00024277190678033284
        ],
        "allocation": [
          4.068984882267376,
          2.3113523313997195,
          1.2927655583721422
        ]
      }
    },
    {
      "energy": 10.0,
      "loss_core": {
        "upper": 2.8899189200907847,
        "lambda": [
          1.3252149509477018,
          1.9438496914531878,
          3.805193138169608
        ],
        "allocation": [
          5.320966730426733,
          3.072353246660271,
          1.6066800229129967
        ],
        "cp_margin": 3.524507801128627e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.97169065799352e-07
      },
      "noisy_core": {
        "upper": 2.2175009350091686,
        "core_noise": [
          0.03281237883436947,
          0.03155446928064124,
          0.028802073536851176
        ],
        "allocation": [
          5.2879566365705415,
          3.14286510004893,
          1.5691782633805282
        ],
        "cp_margin": 3.176495902479756e-11,
        "allocation_gap": 1.6324090084118836e-06,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        5.254883984864216,
        3.013794836366152,
        1.731321178769631
      ],
      "key": {
        "side": 1,
        "rate": 1.647304232241714,
        "seed_parameters": [
          0.0,
          0.0023707189230687538,
          0.31847856271759295,
          -9.533858499295208e-06,
          0.0001358587729622945,
          -0.00021470632276235574
        ],
        "allocation": [
          5.254883984864216,
          3.013794836366152,
          1.731321178769631
        ]
      }
    },
    {
      "energy": 10.078619813498058,
      "loss_core": {
        "upper": 2.8936031278961476,
        "lambda": [
          1.3252159217155666,
          1.9438428314200689,
          3.8052106415571885
        ],
        "allocation": [
          5.361729493614351,
          3.0964080275741463,
          1.6204822923095594
        ],
        "cp_margin": 3.5245787257438424e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 5.827618041465144e-07
      },
      "noisy_core": {
        "upper": 2.2203015246707403,
        "core_noise": [
          0.032813086594582916,
          0.031551099342036426,
          0.028805917796692622
        ],
        "allocation": [
          5.327886070374849,
          3.16757868942463,
          1.5831550536985792
        ],
        "cp_margin": 3.176470441941648e-11,
        "allocation_gap": 3.3318329824005843e-06,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        5.294777124362245,
        3.0376264863092484,
        1.7462162028265649
      ],
      "key": {
        "side": 1,
        "rate": 1.6499760312383103,
        "seed_parameters": [
          0.0,
          0.002348334241735308,
          0.31499132091796,
          6.033419967700649e-05,
          2.1242903058399707e-05,
          2.386487796239001e-05
        ],
        "allocation": [
          5.294777124362245,
          3.0376264863092484,
          1.7462162028265649
        ]
      }
    },
    {
      "energy": 13.238266235034365,
      "loss_core": {
        "upper": 3.012108827798146,
        "lambda": [
          1.325247713012531,
          1.9436220651999225,
          3.805754763611348
        ],
        "allocation": [
          6.999808428161107,
          4.062371390318437,
          2.17608641655482
        ],
        "cp_margin": 3.526249812622973e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.4708021112141978e-07
      },
      "noisy_core": {
        "upper": 2.30986075417482,
        "core_noise": [
          0.03284040029387635,
          0.03143384230335147,
          0.028930110430565648
        ],
        "allocation": [
          6.931738855698789,
          4.160574157435449,
          2.145953221900128
        ],
        "cp_margin": 3.175771712446095e-11,
        "allocation_gap": 2.6647589601580535e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        6.903231941121607,
        3.991072620581667,
        2.3439616733310897
      ],
      "key": {
        "side": 1,
        "rate": 1.7356460130891298,
        "seed_parameters": [
          0.0,
          0.0016912977033164257,
          0.2235992199534652,
          7.753628250469224e-06,
          9.373764296543035e-06,
          8.957148709488874e-05
        ],
        "allocation": [
          6.903231941121607,
          3.991072620581667,
          2.3439616733310897
        ]
      }
    },
    {
      "energy": 17.388461530708863,
      "loss_core": {
        "upper": 3.112101934763647,
        "lambda": [
          1.3252753447235728,
          1.9434355791169031,
          3.806187270403326
        ],
        "allocation": [
          9.151386026494999,
          5.3298138565366395,
          2.907261647677225
        ],
        "cp_margin": 3.526810930248632e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 9.341624931380466e-07
      },
      "noisy_core": {
        "upper": 2.3846714369143944,
        "core_noise": [
          0.03286299510026054,
          0.031341946052516154,
          0.029022416924701613
        ],
        "allocation": [
          9.03725778513981,
          5.464266586603442,
          2.8869371589656123
        ],
        "cp_margin": 3.1753409144706114e-11,
        "allocation_gap": 9.075640137190533e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        9.014249103381786,
        5.242612107730053,
        3.131600319597023
      ],
      "key": {
        "side": 1,
        "rate": 1.80732752616872,
        "seed_parameters": [
          0.0,
          0.0012901523586709611,
          0.1695948785791588,
          -0.0001997159355736601,
          -0.0002200216987842882,
          -0.0002017362999963569
        ],
        "allocation": [
          9.014249103381786,
          5.242612107730053,
          3.131600319597023
        ]
      }
    },
    {
      "energy": 20.0,
      "loss_core": {
        "upper": 3.1566264647481326,
        "lambda": [
          1.3252878943875683,
          1.9433523074474086,
          3.8063729666211814
        ],
        "allocation": [
          10.50538510944717,
          6.126876301385028,
          3.367738589167805
        ],
        "cp_margin": 3.526818662379858e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 2.548442612493318e-08
      },
      "noisy_core": {
        "upper": 2.417743204820499,
        "core_noise": [
          0.032872477089033444,
          0.03130380942437067,
          0.02906008308491295
        ],
        "allocation": [
          10.361850511934746,
          6.284397452608077,
          3.353752035457178
        ],
        "cp_margin": 3.1751765940176713e-11,
        "allocation_gap": 4.899171357486409e-07,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        10.342004112698305,
        6.030806421596639,
        3.627189465705056
      ],
      "key": {
        "side": 1,
        "rate": 1.8390197726966315,
        "seed_parameters": [
          0.0,
          0.001146408259943861,
          0.15046812026394168,
          5.259067990035834e-05,
          -8.435395718126018e-05,
          -3.4141388023135125e-05
        ],
        "allocation": [
          10.342004112698305,
          6.030806421596639,
          3.627189465705056
        ]
      }
    },
    {
      "energy": 22.839742685093146,
      "loss_core": {
        "upper": 3.1949003939449696,
        "lambda": [
          1.3252988018667358,
          1.9432805799110944,
          3.8065294488428796
        ],
        "allocation": [
          11.977765858854626,
          6.993330864356064,
          3.868645961882455
        ],
        "cp_margin": 3.526709499075494e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 6.622429151725839e-07
      },
      "noisy_core": {
        "upper": 2.4460486017588274,
        "core_noise": [
          0.03288057542418497,
          0.031272034409969146,
          0.029090715724637353
        ],
        "allocation": [
          11.802023781144085,
          7.176086823192632,
          3.861632080756428
        ],
        "cp_margin": 3.175058520419268e-11,
        "allocation_gap": 1.258964147154984e-06,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        11.785709619592694,
        6.887186045364915,
        4.166847020135537
      ],
      "key": {
        "side": 1,
        "rate": 1.8661354430683073,
        "seed_parameters": [
          0.0,
          0.0010364997164983524,
          0.13595133237117327,
          -0.00011422236034924665,
          4.4133022094138746e-05,
          -7.114288652050374e-05
        ],
        "allocation": [
          11.785709619592694,
          6.887186045364915,
          4.166847020135537
        ]
      }
    },
    {
      "energy": 30.0,
      "loss_core": {
        "upper": 3.262358521296173,
        "lambda": [
          1.3253183036395126,
          1.9431537024026715,
          3.80679876570982
        ],
        "allocation": [
          15.690565336171428,
          9.177267508832273,
          5.132167154996299
        ],
        "cp_margin": 3.526264530320098e-10,
        "status": "Optimization terminated successfully",
        "allocation_gap": 1.407987024748536e-07
      },
      "noisy_core": {
        "upper": 2.4956491222399637,
        "core_noise": [
          0.03289504131472725,
          0.031216824994707557,
          0.029142436889072094
        ],
        "allocation": [
          15.432857782602674,
          9.424179093209641,
          5.142963124187683
        ],
        "cp_margin": 3.174887770709752e-11,
        "allocation_gap": 2.005818701356077e-06,
        "status": "Optimization terminated successfully"
      },
      "hash_allocation": [
        15.425398876714864,
        9.046042262426568,
        5.528558860858566
      ],
      "key": {
        "side": 1,
        "rate": 1.9136221264235873,
        "seed_parameters": [
          0.0,
          0.000870256545253591,
          0.11405794307944511,
          5.8770331938639676e-05,
          -1.0544090907728017e-06,
          3.5452046994280976e-05
        ],
        "allocation": [
          15.425398876714864,
          9.046042262426568,
          5.528558860858566
        ]
      }
    }
  ]
}

==> anc/data/passive_channel_2.csv <==
energy,passive_loss_upper
0.000000000000000000e+00,0.000000000000000000e+00
2.500000000000000139e-02,9.862391584799459765e-02
3.283749779236805333e-02,1.213254198642860493e-01
4.313205045055103215e-02,1.486696418555150390e-01
5.665394445801105738e-02,1.814029729093455945e-01
7.441495104275515360e-02,2.203182693066877418e-01
9.774403162342593099e-02,2.662307842566667970e-01
1.283867769060560160e-01,3.199433926532531114e-01
1.686360201288744642e-01,3.821892846504337249e-01
2.215033975478258588e-01,4.535616747122105386e-01
2.909446931191500552e-01,5.344204849525314716e-01
3.821558287200514936e-01,6.247912177160924729e-01
5.000000000000000000e-01,7.227567687762848081e-01
5.019616472774105498e-01,7.242452225017228518e-01
6.593265793730157531e-01,8.318020955634546354e-01
8.660254037844387076e-01,9.458658872627014880e-01
1.000000000000000000e+00,1.007926818750792153e+00
1.137524291396246001e+00,1.064229561935951196e+00
1.494138056299569195e+00,1.184174068683027992e+00
1.962550205009207183e+00,1.302669900329246122e+00
2.000000000000000000e+00,1.310750875064167653e+00
2.577809520976051427e+00,1.416661705046584618e+00
3.385952578167854554e+00,1.523385590150777125e+00
4.447448412425989872e+00,1.620651405491878583e+00
5.000000000000000000e+00,1.659133714523298941e+00
5.841723096988371111e+00,1.707027084615503565e+00
7.673102772039237962e+00,1.781890943430883389e+00
1.000000000000000000e+01,1.843689548599924510e+00
1.007861981349805802e+01,1.845358574818703579e+00
1.323826623503436473e+01,1.898120627981866093e+00
1.738846153070886302e+01,1.941247305393608569e+00
2.000000000000000000e+01,1.960042411958193842e+00
2.283974268509314598e+01,1.975997610791315306e+00
3.000000000000000000e+01,2.003668672062600908e+00


==> anc/data/passive_channel_3.csv <==
energy,passive_loss_upper
0.000000000000000000e+00,0.000000000000000000e+00
2.500000000000000139e-02,1.172428212420554977e-01
3.283749779236805333e-02,1.448623485240104203e-01
4.313205045055103215e-02,1.783879773458431628e-01
5.665394445801105738e-02,2.188660615916964702e-01
7.441495104275515360e-02,2.674492782351843290e-01
9.774403162342593099e-02,3.253767568263478127e-01
1.283867769060560160e-01,3.939389381648191191e-01
1.686360201288744642e-01,4.744264341340873603e-01
2.215033975478258588e-01,5.680553576461024878e-01
2.909446931191500552e-01,6.758672135075128873e-01
3.821558287200514936e-01,7.986140142493016736e-01
5.000000000000000000e-01,9.345139399700777005e-01
5.019616472774105498e-01,9.366026431511451644e-01
6.593265793730157531e-01,1.089537913564735616e+00
8.660254037844387076e-01,1.256355930841151158e+00
1.000000000000000000e+00,1.349317407361959154e+00
1.137524291396246001e+00,1.435099012242516903e+00
1.494138056299569195e+00,1.622848239476973653e+00
1.962550205009207183e+00,1.815784178375594138e+00
2.000000000000000000e+00,1.829237695693141763e+00
2.577809520976051427e+00,2.009391077932987990e+00
3.385952578167854554e+00,2.198820444874217905e+00
4.447448412425989872e+00,2.379353040623938931e+00
5.000000000000000000e+00,2.453098048649708041e+00
5.841723096988371111e+00,2.546883988978145386e+00
7.673102772039237962e+00,2.698323097820479965e+00
1.000000000000000000e+01,2.828238556917414659e+00
1.007861981349805802e+01,2.831813556105902130e+00
1.323826623503436473e+01,2.946760787191237796e+00
1.738846153070886302e+01,3.043663297918299815e+00
2.000000000000000000e+01,3.086785488686209167e+00
2.283974268509314598e+01,3.123839310959781290e+00
3.000000000000000000e+01,3.189116206096590300e+00


==> anc/data/pure_loss_channel_2.csv <==
energy,exact_capacity,earlier_upper,PLOB,energy_1,energy_2
0.0,0.0,0.0,2.3718330007136763,0.0,0.0
0.025,0.10942766633966734,0.11693111124396786,2.3718330007136763,0.024760856854415935,0.00023914314558406768
0.028912111482273413,0.12228346500295033,0.13094260251084397,2.3718330007136763,0.028581983813449823,0.0003301276688235888
0.033436407614536236,0.13650133258678107,0.14649102245082127,2.3718330007136763,0.03298174830837302,0.00045465930616321403
0.038668685780728296,0.15219875005978406,0.16371939207802932,2.3718330007136763,0.038044146738385125,0.0006245390423431743
0.044719734166616676,0.16949849514159826,0.18277798616273414,2.3718330007136763,0.04386443173362029,0.0008553024329963866
0.0517176775873141,0.18852796381894918,0.20382869481070826,2.3718330007136763,0.050550266882535125,0.0011674107047789817
0.05981069040034791,0.2094182818262168,0.22703881403944404,2.3718330007136763,0.05822321720131666,0.0015874731990312453
0.06917013394746394,0.2323031799151903,0.2525836556164796,2.3718330007136763,0.0670203369656699,0.0021497969817940374
0.07999418495731446,0.2573176048049033,0.28064370293609336,2.3718330007136763,0.0770958734043989,0.0028983115529155616
0.09251203173677895,0.2845960354361653,0.31140706653448685,2.3718330007136763,0.08862379876893363,0.0038882329678453266
0.10698872700101479,0.31427047189628987,0.3450636053492466,2.3718330007136763,0.10179992001680305,0.005188806984211764
0.12373080009599419,0.3464680627904002,0.3818053929797455,2.3718330007136763,0.11684519889364117,0.006885601202353017
0.14309274744665074,0.3813083372056987,0.42182424234002636,2.3718330007136763,0.13400951403367442,0.009083233412976304
0.1654845386592944,0.41890001138550115,0.46530734421522363,2.3718330007136763,0.15357593165410954,0.011908607005184877
0.19138029721240413,0.45933734989478686,0.512438439791606,2.3718330007136763,0.17586718573163118,0.015513111480772954
0.22132833954062592,0.5026960786164258,0.5633887387071266,2.3718330007136763,0.20125141487190196,0.020076924668723947
0.2559627850794015,0.5490288742118533,0.6183154659853405,2.3718330007136763,0.23015089379048695,0.025811891288914562
0.29601698310115376,0.5983604930475555,0.6773561329948069,2.3718330007136763,0.2630516098145886,0.03296537328656521
0.342339040642672,0.650682652080218,0.7406234068111457,2.3718330007136763,0.30051472225684833,0.04182431838582367
0.39590978031181856,0.7059488334769134,0.8081955495875045,2.3718330007136763,0.3431899286924813,0.05271985161933721
0.4578635082119068,0.7640692505389131,0.8801161280744461,2.3718330007136763,0.3918313179982601,0.06603219021364679
0.5295120317234981,0.8249062793663144,0.9563800785307056,2.3718330007136763,0.44731526058967436,0.08219677113382376
0.6123724356957948,0.888270720906075,1.036929801974804,2.3718330007136763,0.5106615055343262,0.10171093016146861
0.7081992051803249,0.9539193017096523,1.1216474773972476,2.3718330007136763,0.583057265818398,0.12514193936192688
0.8190213748732388,1.0215538375803943,1.2103482856500722,2.3718330007136763,0.6658846685829257,0.15313670629031298
0.9471854918679972,1.0908224609019461,1.302775943902535,2.3718330007136763,0.760754035771656,0.18643145609634112
1.0954053014111802,1.1613232403264218,1.3985983862471723,2.3718330007136763,0.8695378029897212,0.22586749842145895
1.2668192077069336,1.232610395734936,1.497406917780525,2.3718330007136763,0.9944132539109547,0.2724059537959788
1.4650567264443253,1.3042031341656393,1.5987172811039292,2.3718330007136763,1.137914306586173,0.3271424198581523
1.6943153361125147,1.3755969152208096,1.7019745566840179,2.3718330007136763,1.3029771095827722,0.3913382265297424
1.9594493553524233,1.446276718320208,1.8065612396079826,2.3718330007136763,1.493014117921713,0.4664352374307103
2.2660727282327207,1.515731658322762,1.9118084669155735,2.3718330007136763,1.7119801267762331,0.5540926014564875
2.620677893824155,1.5834701133152325,2.0170105904922027,2.3718330007136763,1.9644569569465822,0.6562209368775727
3.030773257014937,1.64903441997756,2.1214424528678433,2.3718330007136763,2.2557502386294463,0.7750230183854908
3.505042171372349,1.712014180181237,2.2243785465622947,2.3718330007136763,2.5919992625228097,0.9130429088495395
4.05352680035148,1.772057315775643,2.3251129770841095,2.3718330007136763,2.9803064114393636,1.0732203889121161
4.6878407499258,1.828878198304401,2.3718330007136763,2.3718330007136763,3.428887114518225,1.2589536354075748
5.421414974919956,1.8822624420437486,2.3718330007136763,2.3718330007136763,3.947240387431247,1.4741745874887087
6.269782165862096,1.9320682460307577,2.3718330007136763,2.3718330007136763,4.546348278229998,1.7234338876320978
7.25090563795898,1.9782244628723662,2.3718330007136763,2.3718330007136763,5.238905493799207,2.0120001441597726
8.385559686084592,2.020725821569844,2.3718330007136763,2.3718330007136763,6.0395878510106655,2.3459718350739256
9.697769459413411,2.0596259107600763,2.3718330007136763,2.3718330007136763,6.96536293743252,2.732406521980891
11.215319669597875,2.0950286239330227,2.3718330007136763,2.3718330007136763,8.035852635011315,3.1794670345865605
12.970342903869899,2.1270787800677233,2.3718330007136763,2.3718330007136763,9.273732355873783,3.696610547996116
15.0,2.1559525745161525,2.3718330007136763,2.3718330007136763,10.705223865458711,4.294776134541288


==> anc/data/pure_loss_channel_3.csv <==
energy,exact_capacity,earlier_upper,PLOB,energy_1,energy_2,energy_3
0.0,0.0,0.0,4.169913459928151,0.0,0.0,0.0
0.025,0.1329118404422926,0.13934543038495786,4.169913459928151,0.021708610515103748,0.003289004541198209,2.384943698044801e-06
0.028912111482273413,0.14894991458942178,0.15639674455568855,4.169913459928151,0.024907707246383373,0.004000615900221742,3.788335668295161e-06
0.033436407614536236,0.1667750451614751,0.17539391502969773,4.169913459928151,0.028569094975796832,0.0048613111125159125,6.001526223496174e-06
0.038668685780728296,0.18655923005604988,0.19653582555865165,4.169913459928151,0.032758277471538304,0.005900935042553049,9.4732666369387e-06
0.044719734166616676,0.20848589346130444,0.22002866435065005,4.169913459928151,0.037549924487454936,0.007154900614953265,1.4909064208474245e-05
0.0517176775873141,0.23274960152285493,0.2461009697301552,4.169913459928151,0.04302914689693623,0.008665156620853992,2.3374069523873316e-05
0.05981069040034791,0.2595555044959256,0.2749981612162861,4.169913459928151,0.0492929754093011,0.010481205767883679,3.6509223163140466e-05
0.06917013394746394,0.2891184534011305,0.30697580164000604,4.169913459928151,0.056451978313401874,0.012661384637787319,5.6770996274737106e-05
0.07999418495731446,0.32166173682443516,0.34230383176537926,4.169913459928151,0.06463217321544068,0.01527412742071901,8.788432115475936e-05
0.09251203173677895,0.3574153831484007,0.3812692768174147,4.169913459928151,0.07397713009538988,0.01839955797785185,0.0001353436635372265
0.10698872700101479,0.396613975901371,0.4241664877397532,4.169913459928151,0.08465046874761147,0.022130976172630035,0.00020728208077329933
0.12373080009599419,0.4394939356611611,0.4713030906436166,4.169913459928151,0.09683837160616833,0.026576847627273154,0.0003155808625527045
0.14309274744665074,0.48629023150864475,0.522993141799077,4.169913459928151,0.11075287820431255,0.0318625919115455,0.0004772773307927044
0.1654845386592944,0.5372324983932004,0.5795578676555797,4.169913459928151,0.1266351899977899,0.03813269121349392,0.0007166574480106208
0.19138029721240413,0.592540553417578,0.6413045752281585,4.169913459928151,0.14475924120257014,0.04555312543039199,0.0010679305794419837
0.22132833954062592,0.6524193227240441,0.7085580196655695,4.169913459928151,0.16543676566725868,0.05431343917211325,0.0015781347012540049
0.2559627850794015,0.7170532097634519,0.7816206658412251,4.169913459928151,0.18902222735885116,0.0646294646283026,0.0023110930922477595
0.29601698310115376,0.7865999534531866,0.8607777068032207,4.169913459928151,0.21591869991930138,0.07674633635910826,0.003351946822744167
0.342339040642672,0.8611840404397584,0.9462989594185997,4.169913459928151,0.24658502842550162,0.09094176892606946,0.004812243291100945
0.39590978031181856,0.9408897505165974,1.0384236951611174,4.169913459928151,0.2815448523181753,0.10753006116145693,0.006834866832186396
0.4578635082119068,1.0257539322144544,1.137353437310098,4.169913459928151,0.3213980964650211,0.12686664759983052,0.009598764147055166
0.5295120317234981,1.1157586331569456,1.243246292688506,4.169913459928151,0.36683216545681385,0.14935435053138812,0.013325515735296183
0.6123724356957948,1.210823754560955,1.3562042103211174,4.169913459928151,0.4186397634638887,0.17545044712960864,0.01828222510229752
0.7081992051803249,1.310799966528593,1.476270775987972,4.169913459928151,0.47773721882540765,0.20567580896218235,0.024786177392734976
0.8190213748732388,1.4154622105938643,1.6034141231036523,4.169913459928151,0.5451875435813955,0.2406255885471514,0.03320824274469185
0.9471854918679972,1.5245042198894285,1.7375228943039627,4.169913459928151,0.6222273837685649,0.2809822599531362,0.04397584814629609
1.0954053014111802,1.6375345883657388,1.8783937488133846,4.169913459928151,0.7102980920164454,0.32753101811619384,0.05757619127854091
1.2668192077069336,1.7540749951445318,2.0257249818881142,4.169913459928151,0.8110819041909835,0.38117651132733077,0.07456079218861907
1.4650567264443253,1.8735612125431236,2.1791068169187597,4.169913459928151,0.9265428570700281,0.4429641566698265,0.09554971270447057
1.6943153361125147,1.9953474739156707,2.338019056865223,4.169913459928151,1.058974077418989,0.5141027853666031,0.12123847332692281
1.9594493553524233,2.118714636078718,2.5018260417826,4.169913459928151,1.2110513059264896,0.5959909704897661,0.15240707893616728
2.2660727282327207,2.242882339353553,2.6697800574794224,4.169913459928151,1.385891329745928,0.6902487915168265,0.18993260696996608
2.620677893824155,2.367025060173429,2.8410249083280292,4.169913459928151,1.5871244042171018,0.7987514733405642,0.2348020162664889
3.030773257014937,2.4902915962202408,3.0146101148945856,4.169913459928151,1.8189718447995045,0.9236686507750211,0.28813276144041117
3.505042171372349,2.61182716424742,3.1894971111892154,4.169913459928151,2.0863296235212743,1.067519382419802,0.35119316543127294
4.05352680035148,2.7307969749429946,3.364593982246494,4.169913459928151,2.394884274419212,1.2332109897329098,0.42543153619935814
4.6878407499258,2.846409925061044,3.5387661391159346,4.169913459928151,2.7512189117886354,1.4241161834274352,0.5125056547097298
5.421414974919956,2.9579409520757025,3.7108699407732493,4.169913459928151,3.1629543784068406,1.64413958532688,0.6143210111862359
6.269782165862096,3.0647506510646148,3.879781204530061,4.169913459928151,3.638906517791204,1.8978015646750392,0.7330740833958523
7.25090563795898,3.166300955549982,4.044423394052263,4.169913459928151,4.189268973008044,2.1903353814035893,0.8713012835473473
8.385559686084592,3.262166009879471,4.169913459928151,4.169913459928151,4.825818838626652,2.5278066919707958,1.0319341554871442
9.697769459413411,3.352037768542158,4.169913459928151,4.169913459928151,5.562165489308696,2.917232368355679,1.2183716017490358
11.215319669597875,3.4357262950073144,4.169913459928151,4.169913459928151,6.414038413831666,3.366738531376276,1.4345427243899318
12.970342903869899,3.51315514501989,4.169913459928151,4.169913459928151,7.399601214335419,3.8857338444970417,1.6850078450374377
15.0,3.584352559713454,4.169913459928151,4.169913459928151,8.539850512707664,4.485106524171929,1.9750429631204067


==> anc/data/revision_identity_checks.json <==
{
  "seed": 2026101262,
  "cases": 96,
  "scope": "Sampled finite-matrix identities; not proof verification.",
  "Hamiltonian_integral_max_error": 6.661338147750939e-15,
  "positive_relative_entropy_max_error": 1.2878587085651816e-14,
  "logdet_derivative_max_error": 1.4268053405430692e-10,
  "geodesic_ODE_max_entry_error": 8.074915482242373e-07,
  "generic_J_uncertainty_min_eigenvalue": 0.09565328861625097,
  "generic_J_inverse_test_min_eigenvalue": 0.11423828280953002,
  "matched_nonphysical_cases": 96,
  "status": "All checks passed."
}


==> anc/data/revision_identity_checks_run.txt <==
{
  "seed": 2026101262,
  "cases": 96,
  "scope": "Sampled finite-matrix identities; not proof verification.",
  "Hamiltonian_integral_max_error": 6.661338147750939e-15,
  "positive_relative_entropy_max_error": 1.2878587085651816e-14,
  "logdet_derivative_max_error": 1.4268053405430692e-10,
  "geodesic_ODE_max_entry_error": 8.074915482242373e-07,
  "generic_J_uncertainty_min_eigenvalue": 0.09565328861625097,
  "generic_J_inverse_test_min_eigenvalue": 0.11423828280953002,
  "matched_nonphysical_cases": 96,
  "status": "All checks passed."
}


==> anc/data/runtime_checks.json <==
{
  "seed": 2026101307,
  "scope": "Numerical consistency checks using direct and normalized formulas; analytical proofs are in the manuscript.",
  "matrix_checks": {
    "cases": 180,
    "pure_inputs": 90,
    "minimum_hessian_to_conservative_lower_bound_ratio": 163.52890303495914,
    "max_pointwise_normalization_relative_error": 2.1423903165390403e-14,
    "max_integrated_normalization_relative_error": 8.041303271722151e-15,
    "max_surrogate_remainder_minus_bound": -0.0007877513670494795
  },
  "quadrature_checks": {
    "reference_cases": 36,
    "quadrature_comparisons": 108,
    "largest_absolute_error": 0.023540794785223085,
    "largest_error_to_analytic_bound_ratio": 0.0004974336773761514,
    "max_local_Neumann_ratio": 0.33333333333373755,
    "minimum_strict_center_inverse_block_eigenvalue": 0.381966011250105
  },
  "high_precision_checks": {
    "decimal_digits": 70,
    "cases": 18,
    "smallest_regularization_margin": "1e-20"
  },
  "scalar_majorization": {
    "input_v": 1.01,
    "input_r": 0.5,
    "iterations": 64,
    "start_b_squared": 12.0,
    "final_gap_nats": 0.0,
    "scalar_optimum_b_squared": 2.475237015715357,
    "scope": "Illustrative floating-point scalar restriction; not a certified general SDP solver."
  }
}


==> anc/data/runtime_checks_run.txt <==
Matrix curvature and surrogate checks passed
Quadrature and strict-feasibility checks passed
High-precision near-boundary checks passed
{
  "seed": 2026101307,
  "scope": "Numerical consistency checks using direct and normalized formulas; analytical proofs are in the manuscript.",
  "matrix_checks": {
    "cases": 180,
    "pure_inputs": 90,
    "minimum_hessian_to_conservative_lower_bound_ratio": 163.52890303495914,
    "max_pointwise_normalization_relative_error": 2.1423903165390403e-14,
    "max_integrated_normalization_relative_error": 8.041303271722151e-15,
    "max_surrogate_remainder_minus_bound": -0.0007877513670494795
  },
  "quadrature_checks": {
    "reference_cases": 36,
    "quadrature_comparisons": 108,
    "largest_absolute_error": 0.023540794785223085,
    "largest_error_to_analytic_bound_ratio": 0.0004974336773761514,
    "max_local_Neumann_ratio": 0.33333333333373755,
    "minimum_strict_center_inverse_block_eigenvalue": 0.381966011250105
  },
  "high_precision_checks": {
    "decimal_digits": 70,
    "cases": 18,
    "smallest_regularization_margin": "1e-20"
  },
  "scalar_majorization": {
    "input_v": 1.01,
    "input_r": 0.5,
    "iterations": 64,
    "start_b_squared": 12.0,
    "final_gap_nats": 0.0,
    "scalar_optimum_b_squared": 2.475237015715357,
    "scope": "Illustrative floating-point scalar restriction; not a certified general SDP solver."
  }
}


==> anc/data/runtime_curvature_samples.csv <==
case,modes,pure,M,Lambda,hessian,speed_squared,mu,sharp_mu
0,1,1,4.559188386624357,1.7367834273946057,0.06946484441705932,0.48190512357355864,0.0002492032017661115,0.00043192654880138635
1,2,0,4.934281828522999,2.810565156442505,2.9335312286762942,4.499152890224891,8.124278599056035e-05,0.0005655049252937515
2,3,1,4.301786380965503,2.1176116133253196,4.901196248086536,10.200722199936049,0.00018829107083732412,0.0003405228527179687
3,1,0,4.0,5.114788712459793,1.2076931846648171,0.7763232752876273,3.732885313592212e-05,0.0008554497607863173
4,2,1,4.0,1.4994353940201566,0.4046151996188293,1.3704617548002236,0.0004343547019211909,0.0007227261690340655
5,3,0,4.0,3.010904272996998,4.63714789068385,5.934236039856148,0.0001077224314068561,0.0008143229075871785
6,1,1,5.26273962739444,1.3954625171449047,1.3706401254708762,1.7162220149648837,0.00028970761238208655,0.00047097163740122294
7,2,0,4.0,4.261373806314079,3.7465231261760312,0.834544026457597,5.37775210921608e-05,0.0011904100587787235
8,3,1,4.0,1.584003980098848,2.105692838709935,5.107981480167914,0.0003892131512502889,0.0006582302555100964
9,1,0,4.0,4.072880594744055,8.705575343356625,4.690141295658492,5.887035942804911e-05,0.000610584869235876
10,2,1,4.0,1.559267224078404,1.8257515007311305,2.2243303981926106,0.00040166033227610184,0.0006762063431730505
11,3,0,4.009353082596823,3.3727192703395654,4.567406101180211,6.336019009197888,8.544979596556531e-05,0.0010840742532118924
12,1,1,6.290628797662383,1.8091915956028557,1.0716040726561842,1.235499527375368,0.00012063207140899649,0.00021115532701443146
13,2,0,4.0,2.400985648208782,0.7782363199319238,1.423483738003088,0.00016940292904435577,0.0015449878788078616
14,3,1,4.007879099411721,1.6209260483727985,1.4003058966834658,4.131080925608121,0.0003702238549765354,0.0006301730066591146
15,1,0,4.0,1.9417171035178988,0.8106804701653262,0.819305721668039,0.0002590169178241911,0.0012738648143773759
16,2,1,4.0,1.6147346229651678,0.9234648901609454,2.938841261831651,0.00037453958799802463,0.0006368448823459928
17,3,0,4.0,2.3844657753440486,3.0769698585953633,5.450935129766037,0.0001717583489524263,0.0006469304655592168
18,1,1,4.0,1.465410147405772,0.07199771050934652,0.968149685123485,0.00045475936803507355,0.0007512647612518331
19,2,0,4.0,3.0151883361505485,2.1243186907746803,1.922773830803259,0.00010741653883955307,0.002210338617603686
20,3,1,4.0,2.8482953234422212,1.4958146090538251,6.533265246096559,0.00012037325648201706,0.00022715349874432328
21,1,0,4.0,3.929073931339738,0.2596061730309189,0.36100297888364236,6.325860956182682e-05,0.0016643708379506536
22,2,1,4.0,1.6526825813042683,0.6604993867018298,2.037428743271849,0.00035753712511723455,0.0006117965590370005
23,3,0,4.0,2.3046659926537907,32.74495515516491,12.122321703745964,0.0001838586455411013,0.0006676601978993921
24,1,1,4.0,1.1085460148004642,0.20611486612132637,0.6677481265902564,0.0007946805676382796,0.0011801399951185793
25,2,0,4.0,2.045963335656215,2.0971370084685867,2.681989600247762,0.0002332944192094842,0.0010324598038568432
26,3,1,4.0,1.8519141554906513,7.690997070434795,10.32697746119754,0.00028474646467753533,0.0005011037085128857
27,1,0,4.0,2.690152162033933,4.876548922843936,2.76789480807872,0.0001349417544356874,0.002667230932536822
28,2,1,4.0,1.4185425509756668,1.387396751880384,3.178748181561993,0.0004853056062150662,0.0007933068970064245
29,3,0,4.465237742324138,3.3152708501715207,2.5209152988155283,5.409821773622212,7.130054048370361e-05,0.0005524055756791182
30,1,1,4.478593022867317,1.027324110789037,0.5455386082123237,1.130678990380606,0.0007381113198663499,0.001057819850861283
31,2,0,4.0,2.9650801938159987,2.608131080764675,2.468230486953336,0.00011107777088247176,0.00105040317701508
32,3,1,4.0,1.517277623850311,2.260619716352378,6.650830715811221,0.00042419928991003787,0.0007083824796281969
33,1,0,4.0,3.625295490242531,0.688828461159996,1.623757213162103,7.430417589420123e-05,0.0011186046834880143
34,2,1,4.0,2.057993931350518,2.329760034922443,5.007582054735784,0.00023057481232276257,0.0004147759284374009
35,3,0,4.1041265873883175,3.603429744468311,5.845582968391342,5.7362634874290785,7.144081699586603e-05,0.0009376552569123024
36,1,1,4.0,1.1926563601922215,0.24426031779765026,0.6837121427731402,0.0006865455971079399,0.0010521778734667929
37,2,0,4.0,3.848231117360255,2.7597055414594576,2.855872996526633,6.594437390262471e-05,0.0004025548204916708
38,3,1,4.0,1.8598603690955933,0.7704086834782795,2.9070247659147843,0.0002823185161132824,0.0004973098231998084
39,1,0,4.0,1.4275921056641787,0.3530430074443159,0.8206104571681285,0.00047917237008485126,0.0014604148237921952
40,2,1,4.0,1.536552563191223,1.1594172942369079,3.1094322994787125,0.0004136234955382613,0.0006933440025907937
41,3,0,4.0,3.5700645675026075,6.1060849591933835,4.4583111591676925,7.662101518846915e-05,0.000880997111319115
42,1,1,4.0,1.617012068847729,1.6984769128856154,1.6271509573010843,0.0003734853065010765,0.0006353001592892724
43,2,0,4.0,2.61416039595191,2.4813760599792807,3.5669435772055635,0.0001429011032054288,0.0007945420520685728
44,3,1,4.0,1.505927609947685,3.201616635770966,8.025501656271054,0.00043061767499313035,0.0007174588798375789
45,1,0,4.0,3.1202621402112247,0.48034132993657147,0.6548459272480682,0.00010030391400463663,0.0021318486222219497
46,2,1,4.049159611891857,1.5683279024010877,0.9438841721917101,2.2095548524201796,0.000387450740303425,0.000653381940037998
47,3,0,4.0,3.5043524787099956,112.94732723478904,22.27589458000225,7.95214844541096e-05,0.001213972702912148
48,1,1,4.0,1.2045117504224883,0.36762325082888964,0.8911466087212485,0.0006730974748202989,0.0010357638753435469
49,2,0,4.0,2.7048977077702943,1.6878472428599536,1.6224158823402892,0.000133474515056118,0.0012608514913618088
50,3,1,4.0,1.7676960390140353,4.442978661564367,14.568659620104764,0.0003125250733770052,0.0005440310310979441
51,1,0,4.8206528809129345,1.7499388941738767,0.048023374254971454,0.1406868741148953,0.00021956470934436984,0.0009734307782116861
52,2,1,4.0,2.081908575275403,0.6541803547118196,2.500928771062399,0.00022530806372419732,0.00040618876175630564
53,3,0,4.0,2.6823854142798953,10.486242281071535,9.903075034938105,0.00013572432346548575,0.0006610817028222774
54,1,1,4.0,1.556256709466151,1.2405221056522595,2.263353090353675,0.0004032158261353285,0.0006784423155513696
55,2,0,4.0,3.9084911083621634,1.9953680620642607,2.8381939465312254,6.392662651139331e-05,0.0015149326274701063
56,3,1,4.345686524174188,1.6246335484035748,1.3286251344276139,5.833813771452215,0.00031346741405295745,0.0005339011791575669
57,1,0,4.0,2.6346272755980205,3.9156928180412347,0.7173346407170103,0.00014068949672059865,0.0029393960802345264
58,2,1,4.0,2.0043596478745003,4.516718056699996,4.161488990335161,0.00024307972795517563,0.0004350233141409553
59,3,0,4.808701446385486,3.1900987730555372,1.84515982092634,2.7306763982388214,6.639817419781092e-05,0.0009380005914759109
60,1,1,4.0,1.1109834429848058,1.840899310118307,2.913525627857313,0.000791197433803405,0.0011761243570480885
61,2,0,4.0,2.624907990712923,4.891606401246937,4.786219893719085,0.00014173329166665058,0.0004636286034017752
62,3,1,4.0,1.5624299031468971,1.010772999240605,4.144195926354971,0.00040003589200405046,0.00067386879709511
63,1,0,4.0,3.8715900650648716,0.42214245684499746,0.5764041624191665,6.51510335755859e-05,0.0013956509112446108
64,2,1,4.0,1.7745482871617682,1.4490684554812254,4.0993618260199876,0.0003101161620237716,0.0005403427994560794
65,3,0,4.0,3.4660417672949646,6.1845184494633605,7.347639334945636,8.128912703248002e-05,0.00041041502487150944
66,1,1,5.190806889666571,1.109134080577236,0.22364713735017158,0.5408615590917152,0.00047139197080002705,0.0007002069599774403
67,2,0,4.0,4.100948052569496,4.629141283111517,4.31368247472002,5.8067283220999975e-05,0.0012331352327903111
68,3,1,4.0,1.8291496198087709,0.7923698145465875,3.4094999972493247,0.0002918781474497527,0.0005122081956244988
69,1,0,4.0,2.8835452278721867,0.17377004563054996,0.27351543681991314,0.00011744823864352152,0.002701778654367103
70,2,1,4.0,1.9556100841535071,3.1742836287384315,4.888837285214933,0.0002553497913149469,0.00045470070798269357
71,3,0,4.0,3.3948308200804704,3.0745989705518535,3.9354014964244883,8.473518281987086e-05,0.0013953917328016012
72,1,1,4.121008307529065,1.2737724410152946,0.013472741429624423,0.06581337587848124,0.0005670604382925954,0.0008920593649823491
73,2,0,4.0,3.2314000580320936,0.8417481631984758,1.5636676450360758,9.35230337970647e-05,0.0005222936735008916
74,3,1,5.052101028516602,1.626619613273368,3.1232125293945163,10.083735534112275,0.00023136835747089126,0.00039420134487624963
75,1,0,4.0,2.4807875395221823,0.06570876881834649,0.23233761715962592,0.00015867952787496588,0.0009662923029389556
76,2,1,4.168303331155582,1.413404728440141,0.4969045260303425,1.9725358957627162,0.0004501614648609863,0.000734970369246119
77,3,0,4.084757118425994,2.6208481601747096,7.555718438394844,9.42379217609211,0.00013633389049103284,0.0005412674675755355
78,1,1,4.0,1.720277789690575,0.051688138813998294,0.21990138209899746,0.00032999159535904767,0.0005705834865289517
79,2,0,4.0,4.528316477641736,2.565636386174046,3.076284978417464,4.762406918117807e-05,0.0012090014763237054
80,3,1,4.0,1.9347655853032144,0.9826015148872981,3.2863126790647357,0.0002608815318109161,0.00046351156057898417
81,1,0,4.0,5.013760900139676,0.981809534005056,0.3939899391491459,3.884837032536227e-05,0.00040315116465782695
82,2,1,4.0,1.360221357993777,2.3809913453878053,4.98791913847949,0.0005278139493193456,0.0008505162547692742
83,3,0,4.0,3.081754649495698,25.337981625391503,14.781696658974678,0.00010282623245889326,0.0005509222876871637
84,1,1,4.0,2.1624055255685763,0.16991589166324936,0.9710291872217875,0.0002088458061000294,0.0003791157200398578
85,2,0,4.0,2.1566096936526433,2.8665751584344075,2.2924147598927043,0.000209969849730605,0.0009591521538485645
86,3,1,4.0,1.8639759826256221,3.4290379065300365,6.683888692541318,0.0002810731876576333,0.000495361226546938
87,1,0,4.416402992545433,1.9770929404009092,0.5416091867718219,0.7681588539956756,0.000204940817518392,0.0020059584295950934
88,2,1,4.0,1.8888118010338324,5.3726703052733,10.329120026126862,0.00027373017078681885,0.0004838345115709876
89,3,0,4.0,3.0262942292512567,1.2632869956528188,2.892305369500551,0.0001066295911394136,0.0006526994973811958
90,1,1,4.0,1.982409438080767,0.5070569475541682,1.2801757118028942,0.00024849252552864166,0.0004437266870067197
91,2,0,4.349143373590353,3.7341304920469103,4.37940141710927,1.5246275668553326,5.924252972173575e-05,0.0011711320361922808
92,3,1,4.0,2.288849490086056,8.670408642375763,10.365252378046353,0.00018640844031400379,0.0003416340571754465
93,1,0,4.0,1.5811002067262332,2.4861437996532927,2.0822484199258002,0.0003906440847277287,0.0015978293107454663
94,2,1,4.0,1.5415003300368353,0.1389990352217621,0.693401252014092,0.0004109725350117972,0.0006895580577258027
95,3,0,4.0,3.955579922682494,17.930137876909487,12.744034808853643,6.241366931382635e-05,0.0006364615382540909
96,1,1,4.0,1.1563981149083475,0.38943689241114493,0.4809903528023437,0.0007302730828776931,0.0011047638797794103
97,2,0,4.585870286208666,4.269356533211007,1.8348804748995253,3.267044492731677,4.0761639623300476e-05,0.0008008642374549195
98,3,1,4.449987940062256,1.842839215456917,0.8931030039734578,4.119494729496966,0.00023234186289340279,0.0004084259065752233
99,1,0,4.168784647090059,2.8674789093691744,0.5064503449949777,1.065129886022284,0.00010934543079898345,0.001480869085904193
100,2,1,4.0,1.6887552243699333,0.8787160624095185,1.8435678535240878,0.0003424259207499688,0.0005892860470092046
101,3,0,4.0,3.758414576474734,4.386067882454057,3.0140879242323906,6.913383929873787e-05,0.0005497965916129837
102,1,1,4.0,1.1235910693461928,0.0896052317626837,0.549856575881534,0.0007735412645558709,0.001155664050889655
103,2,0,4.542013717580939,3.9521933099065905,4.459665152828079,4.121362961496873,4.84893972499977e-05,0.0007082467131938606
104,3,1,5.076298536113417,1.4389054445337113,1.1734362680870851,3.6540873107301435,0.0002928607730098176,0.0004809750189626152
105,1,0,4.424590061223926,1.3514669953649865,0.1106794347951973,0.29598148265749374,0.00043698150779661245,0.0008930811628701284
106,2,1,5.107346222408854,1.7393975223447788,1.63497534157444,4.712502582368507,0.0001979847471226162,0.00034328154702984164
107,3,0,4.0,4.4919834952258295,17.210146280811816,10.552120636732411,4.839759038963566e-05,0.0006627837389315644
108,1,1,4.0,1.7049255966461354,1.4326007070869688,0.8631216385763275,0.0003359612444660822,0.0005795829675992679
109,2,0,4.0,2.3184224903734694,1.5628020379101697,3.2858429886981506,0.00018168324626174003,0.0009221330472805508
110,3,1,4.0,1.8310520499451566,3.3019694174496736,7.064053338828342,0.0002912719502397237,0.0005112665819942147
111,1,0,4.244290217474386,2.3384164208430773,0.03716214124779042,0.06942205720946139,0.0001586230063564021,0.0018654299389260001
112,2,1,4.0,1.5276297065489857,0.5338131943183453,2.39436405530901,0.00041846954141292283,0.0007002478419269944
113,3,0,4.0,2.627163342127174,0.6236520049641746,1.6527763070451649,0.00014149004743019234,0.0006885057289979752
114,1,1,4.60145628430314,1.279329767547712,2.7820798794356234,0.6108910492648758,0.0004508835748776707,0.0007104733954653663
115,2,0,4.0,4.105334573920137,0.3586832305674105,0.625074591278491,5.794326054109154e-05,0.0012740437434745596
116,3,1,4.0,2.0043164020706787,5.622058740015776,8.385229895355089,0.00024309021760803124,0.0004350402159626777
117,1,0,4.0,2.299254011070505,2.79972621726647,1.166468682141946,0.00018472519674454945,0.0017787329748721239
118,2,1,4.0,1.7862719106968028,1.0849349372766914,2.613719131804327,0.000306058824183362,0.000534116131455214
119,3,0,4.0,3.471469252387793,7.338270005136937,10.675107352954802,8.103514199127319e-05,0.0013413514413953892
120,1,1,7.372117990067256,1.3963143152934987,1.2857795166149135,3.550242713459238,0.00014745825495683383,0.00023976943416686246
121,2,0,4.841269452354986,2.8038794321614944,0.6364981288426252,0.978023050067982,8.479746049659296e-05,0.0009045960598276347
122,3,1,4.0,1.951038704411893,5.04107889841474,8.043206521019256,0.00025654778742040214,0.00045661201003991195
123,1,0,4.0,3.548886079551592,0.8096363521257752,0.8594055547181457,7.753823772518963e-05,0.0013574910803293818
124,2,1,4.0,1.631296670479173,4.556393818879431,5.879050587359439,0.0003669730266528248,0.0006257337553608821
125,3,0,4.0,3.2874677662151544,6.515003707854035,8.472729750600845,9.036016949387962e-05,0.0014923696297754775
126,1,1,4.0,1.2883117814261467,0.03985447455284112,0.20205535641343517,0.0005883802502209596,0.0009295845065735021
127,2,0,4.0,2.1104537846006126,73.22377665289318,13.972322066642034,0.00021925441679163834,0.0008860110433672573
128,3,1,4.0,1.7881395767443586,1.7921977038846006,5.131938866109062,0.0003054198168453026,0.000533133794157765
129,1,0,4.0,2.8327297622437992,1.618537773249935,1.7469434209350736,0.00012169976856113946,0.0015489763537691217
130,2,1,4.0,1.5775569542483694,0.5322237240368375,2.0655465711269243,0.00039240085812943524,0.0006628481581473978
131,3,0,4.0,3.7219467829672257,18.30790590540537,14.221457247547288,7.049522887970246e-05,0.0012073686934815481
132,1,1,4.595387240755338,1.1832010703660363,0.6500925757282477,2.0209054870452223,0.0005285166701721213,0.0008073183168770955
133,2,0,4.0,3.4294590834890477,0.8537876412405333,2.273837868110936,8.3032629586875e-05,0.001384871039764154
134,3,1,4.0,1.8481926703958849,2.142299086251434,6.77139498508401,0.0002858943391566383,0.0005028949839675054
135,1,0,4.0,2.5766019370402238,5.407129291694799,2.6801763972241894,0.00014709753174808104,0.0010016301395077882
136,2,1,4.0,1.618485495562395,0.9355903799314869,3.5317054128620806,0.00037280559359807605,0.0006343036621869665
137,3,0,4.362619199944463,3.1177010258378046,1.3164975620738366,2.9903510141064737,8.446105104437493e-05,0.000989856200649371
138,1,1,4.09784392309168,1.6876948959417761,0.22962721142121698,0.5838709411340223,0.00032667908143985,0.0005620953655271884
139,2,0,4.0,2.3599829903924956,1.177060875601966,1.60128137267068,0.00017534052305804364,0.0007123172572839391
140,3,1,4.0,1.6864757250751208,9.200254253496079,11.074964023490637,0.00034335221592167507,0.0005906727511242406
141,1,0,4.0,2.6368658717938738,0.4282804202316453,0.8709521620514825,0.00014045071833852015,0.0003402224922761314
142,2,1,4.0,2.017400877130403,9.828651015468797,9.808871288869723,0.00023994717033873364,0.00042996971523131806
143,3,0,4.0,3.1859375254517808,8.784978547682595,7.377486541802413,9.621117815375298e-05,0.0010270118396274281
144,1,1,4.539943812881137,1.4162116418890693,0.17542559215096876,0.4556757082520318,0.00037797471628915033,0.0006175204024838653
145,2,0,4.0,1.6920759769351201,16.362013912749035,8.783372555767578,0.00034108319623720563,0.001095837785591698
146,3,1,4.0,2.1793404996932537,1.9000334412486053,5.429018188575819,0.00020561266594091017,0.00037375668186170793
147,1,0,4.052320660335136,2.254414402180997,0.07184813349567365,0.06860127487601299,0.0001872168431773667,0.0009602069114463205
148,2,1,4.0,1.7595616605680537,1.485538945173799,3.7717008268054535,0.00031542133272662075,0.0005484569449196748
149,3,0,4.556237052297934,3.6675162114672597,11.580020259335713,7.966571106167228,5.595814619323325e-05,0.0008123028836470287
150,1,1,4.0,1.4023588303910532,0.12903804394188526,0.5034348997376665,0.0004965714383652963,0.0008086128454745403
151,2,0,4.0,2.0751412840413566,0.6226838881273298,1.8811378884456336,0.00022677997453315275,0.0008793850992070779
152,3,1,4.0,1.6533484170969404,0.8694029817802541,4.006572472040929,0.00035724920869655274,0.0006113698677732025
153,1,0,4.0,1.8582261429259512,0.06718118037813939,0.15465636893468845,0.0002828153072999122,0.0012543238575995397
154,2,1,4.0,1.7694593007472876,1.1848692884567287,3.6237143951056034,0.0003119025228208672,0.0005430784729234647
155,3,0,4.0,2.7354759448024617,7.337314641882428,7.456640500669418,0.00013050713124450103,0.0007660035055129303
156,1,1,4.0,1.147034327705945,0.5018486069498722,1.2707262589671307,0.0007422448835522527,0.0011189575851817165
157,2,0,4.0,2.096033974219186,1.135290103223048,2.3665860699126684,0.00022228154555159124,0.0006296298878596599
158,3,1,4.018869143889522,1.8178904570066994,0.9831527603119088,2.771700175277832,0.0002927364994008199,0.0005129816597487585
159,1,0,4.0,1.8635058690387991,0.036776789702408566,0.17979658726591383,0.00028121502031173675,0.0009787870768995072
160,2,1,4.140610845452168,1.5289475617706874,2.738275721547599,4.483024296604705,0.00038985760812941056,0.0006525386048367746
161,3,0,4.0,2.540853255602509,6.849343569156432,7.775445979498536,0.00015126584448058484,0.0008753695264957772
162,1,1,4.0,1.5813386335494362,0.41245684736824473,1.1065942623102212,0.0003905262946421133,0.0006601337489117055
163,2,0,4.0,3.8135902690499033,5.3530455002626836,4.846339891985089,6.714782994001472e-05,0.0010129700913728134
164,3,1,4.542821365762818,1.7105768764245899,1.5925276468252216,3.426832791417435,0.00025875187931644213,0.0004467626993602537
165,1,0,4.0,2.027987454222959,1.0766212083594626,1.7053293031030483,0.00023744854645695035,0.0007206095338867148
166,2,1,4.0,1.295422466308671,0.5465172134677564,2.175997658707819,0.0005819386389666274,0.0009213054692800524
167,3,0,4.0,3.8013191719234114,3.6653257737054155,3.3123302966654578,6.758205156309699e-05,0.0010353626156521308
168,1,1,4.0,1.2704571470129995,1.0255203330876972,2.568631317732671,0.0006050343083301924,0.0009508502594147331
169,2,0,4.608115540402421,2.114757342911818,0.4849606051136154,1.2281940487209915,0.0001645326995380571,0.0004934300039508664
170,3,1,4.0,1.9184246453575653,3.3357167374174574,8.254072169551455,0.00026534478300888547,0.0004705935643844111
171,1,0,4.0,2.277209941131428,1.0049933636761732,2.1115837857969617,0.00018831889676239593,0.0006048605759747348
172,2,1,4.0,1.589693290663732,0.1810619669336292,0.8693295329777544,0.00038643224746273463,0.0006541935938731332
173,3,0,4.0369915040809445,2.957263886355696,12.34745451054903,9.839481184977798,0.00010962868268766877,0.0005977348246906293
174,1,1,4.876604653576491,1.1853973887318863,2.0012688611625404,3.7947129657703353,0.0004675811514199082,0.0007147897933486983
175,2,0,4.0,3.299237862006894,2.5822032357716584,3.861863421302368,8.971659617107298e-05,0.00182492070606996
176,3,1,4.0,1.901705770963939,4.993196621392671,12.50505970466237,0.0002700308568649448,0.0004780034242730298
177,1,0,4.0,5.8032759338181075,2.930000436236202,1.8103137681025854,2.899703559229587e-05,0.000423558585412893
178,2,1,4.104438625264752,1.47813760166716,0.48937108995742573,1.8846760824214375,0.0004245049553578159,0.0007032024153603032
179,3,0,4.4094709702487584,2.3972154886243615,6.097653981768891,6.430168075786599,0.00013984047818879506,0.0006695522205698144


==> anc/data/runtime_high_precision.json <==
[
  {
    "margin_exponent": 6,
    "source_thermal_variance": "1.0",
    "order": 4,
    "intervals": 20,
    "absolute_error": "6.506346331344608e-9",
    "upper_bound": "1828.991312299954"
  },
  {
    "margin_exponent": 6,
    "source_thermal_variance": "1.0",
    "order": 8,
    "intervals": 20,
    "absolute_error": "7.246185338473362e-17",
    "upper_bound": "0.2787671562719028"
  },
  {
    "margin_exponent": 6,
    "source_thermal_variance": "1.0",
    "order": 12,
    "intervals": 20,
    "absolute_error": "7.935154430744788e-25",
    "upper_bound": "4.248851642613973e-5"
  },
  {
    "margin_exponent": 6,
    "source_thermal_variance": "2.0",
    "order": 4,
    "intervals": 20,
    "absolute_error": "7.463432001317842e-6",
    "upper_bound": "3657.982624599909"
  },
  {
    "margin_exponent": 6,
    "source_thermal_variance": "2.0",
    "order": 8,
    "intervals": 20,
    "absolute_error": "5.687681000985433e-12",
    "upper_bound": "0.5575343125438056"
  },
  {
    "margin_exponent": 6,
    "source_thermal_variance": "2.0",
    "order": 12,
    "intervals": 20,
    "absolute_error": "4.284513553544701e-18",
    "upper_bound": "8.497703285227947e-5"
  },
  {
    "margin_exponent": 12,
    "source_thermal_variance": "1.0",
    "order": 4,
    "intervals": 40,
    "absolute_error": "6.506346331344608e-9",
    "upper_bound": "1828989483.3123"
  },
  {
    "margin_exponent": 12,
    "source_thermal_variance": "1.0",
    "order": 8,
    "intervals": 40,
    "absolute_error": "7.246185338473362e-17",
    "upper_bound": "278766.8775053041"
  },
  {
    "margin_exponent": 12,
    "source_thermal_variance": "1.0",
    "order": 12,
    "intervals": 40,
    "absolute_error": "7.935154430744788e-25",
    "upper_bound": "42.48847393770829"
  },
  {
    "margin_exponent": 12,
    "source_thermal_variance": "2.0",
    "order": 4,
    "intervals": 40,
    "absolute_error": "1.499437190510686e-5",
    "upper_bound": "3657978966.6246"
  },
  {
    "margin_exponent": 12,
    "source_thermal_variance": "2.0",
    "order": 8,
    "intervals": 40,
    "absolute_error": "1.151446952756965e-11",
    "upper_bound": "557533.7550106081"
  },
  {
    "margin_exponent": 12,
    "source_thermal_variance": "2.0",
    "order": 12,
    "intervals": 40,
    "absolute_error": "8.719977311372117e-18",
    "upper_bound": "84.97694787541657"
  },
  {
    "margin_exponent": 20,
    "source_thermal_variance": "1.0",
    "order": 4,
    "intervals": 67,
    "absolute_error": "6.506346331344608e-9",
    "upper_bound": "1.828989483310471e+17"
  },
  {
    "margin_exponent": 20,
    "source_thermal_variance": "1.0",
    "order": 8,
    "intervals": 67,
    "absolute_error": "7.246185338473362e-17",
    "upper_bound": "27876687750502.53"
  },
  {
    "margin_exponent": 20,
    "source_thermal_variance": "1.0",
    "order": 12,
    "intervals": 67,
    "absolute_error": "7.935154430744788e-25",
    "upper_bound": "4248847393.76658"
  },
  {
    "margin_exponent": 20,
    "source_thermal_variance": "2.0",
    "order": 4,
    "intervals": 67,
    "absolute_error": "2.519278362825294e-5",
    "upper_bound": "3.657978966620942e+17"
  },
  {
    "margin_exponent": 20,
    "source_thermal_variance": "2.0",
    "order": 8,
    "intervals": 67,
    "absolute_error": "1.944330439375442e-11",
    "upper_bound": "55753375501005.06"
  },
  {
    "margin_exponent": 20,
    "source_thermal_variance": "2.0",
    "order": 12,
    "intervals": 67,
    "absolute_error": "1.474671811945428e-17",
    "upper_bound": "8497694787.533159"
  }
]


==> anc/data/runtime_scalar_iterations.csv <==
iteration,reference_b_squared,objective_nats,gap_nats,proved_envelope_nats
0,12.0,1.5665029400172132,0.8779679777344521,0.8779679777344521
1,5.023863104115464,0.9303956460079986,0.2418606837252375,0.8779608684602178
2,3.367964071450354,0.7436291814340544,0.05509421915129331,0.8779537592435503
3,2.8231739707846053,0.6995862886638723,0.01105132638111117,0.877946650084449
4,2.616868474031315,0.6906025118034529,0.0020675495206917693,0.8779395409829136
5,2.5339360273154075,0.6889090418200126,0.00037407953725143717,0.8779324319389437
6,2.499747978519561,0.6886016398557794,6.667757301825894e-05,0.8779253229525384
7,2.485504231773644,0.6885467707033593,1.1808420598224956e-05,0.8779182140236977
8,2.4795434557163825,0.6885370478142289,2.0855314677437065e-06,0.8779111051524211
9,2.4770442867590754,0.6885353301897297,3.679069685569303e-07,0.8779039963387079
10,2.4759956767991347,0.6885350271590246,6.487626347251307e-08,0.8778968875825577
11,2.4755555002630696,0.6885349737192415,1.1436480429338758e-08,0.8778897788839701
12,2.4753707165676757,0.6885349642985107,2.0157495672634695e-09,0.8778826702429446
13,2.4752931777372433,0.6885349626384542,3.5569303058480273e-10,0.8778755616594809
14,2.4752605878842235,0.6885349623454223,6.266120955444876e-11,0.8778684531335782
15,2.4752469423063475,0.688534962293873,1.1111889186565804e-11,0.8778613446652361
16,2.475241176594897,0.6885349622847131,1.9519941218959502e-12,0.8778542362544545
17,2.4752387559977582,0.6885349622831024,3.412825577697731e-13,0.8778471279012325
18,2.475237702887084,0.6885349622828137,5.262457136723242e-14,0.87784001960557
19,2.4752373343285674,0.6885349622827722,1.1102230246251565e-14,0.8778329113674662
20,2.475237142878371,0.6885349622827629,1.7763568394002505e-15,0.8778258031869208
21,2.475237062538368,0.688534962282761,0.0,0.8778186950639333
22,2.4752370654430447,0.6885349622827609,0.0,0.8778115869985033
23,2.4752370302345508,0.6885349622827607,0.0,0.8778044789906302
24,2.4752370152615613,0.6885349622827611,0.0,0.8777973710403136
25,2.4752370456654407,0.6885349622827609,0.0,0.8777902631475533
26,2.475237021743803,0.6885349622827606,0.0,0.8777831553123483
27,2.47523704844965,0.6885349622827606,0.0,0.8777760475346984
28,2.4752370228925287,0.6885349622827608,0.0,0.8777689398146034
29,2.4752370121163283,0.6885349622827605,0.0,0.8777618321520624
30,2.475237044385153,0.688534962282761,0.0,0.8777547245470751
31,2.4752370211241637,0.6885349622827608,0.0,0.8777476169996411
32,2.4752370481894967,0.688534962282761,0.0,0.87774050950976
33,2.475237059538471,0.6885349622827608,0.0,0.8777334020774311
34,2.475237064142802,0.6885349622827609,0.0,0.8777262947026541
35,2.4752370295460793,0.6885349622827607,0.0,0.8777191873854284
36,2.4752369782990007,0.6885349622827607,0.0,0.8777120801257537
37,2.4752369934448155,0.6885349622827607,0.0,0.8777049729236295
38,2.475237036480762,0.6885349622827606,0.0,0.8776978657790552
39,2.4752370178648504,0.6885349622827609,0.0,0.8776907586920305
40,2.4752370100445256,0.6885349622827607,0.0,0.8776836516625548
41,2.475237006658157,0.688534962282761,0.0,0.8776765446906277
42,2.475237041969916,0.6885349622827609,0.0,0.8776694377762488
43,2.475237020292906,0.6885349622827608,0.0,0.8776623309194175
44,2.4752370109633444,0.6885349622827608,0.0,0.8776552241201334
45,2.4752370070647793,0.6885349622827608,0.0,0.877648117378396
46,2.475237042283698,0.688534962282761,0.0,0.8776410106942049
47,2.475237020343101,0.688534962282761,0.0,0.8776339040675596
48,2.475237047779735,0.6885349622827608,0.0,0.8776267974984595
49,2.475237059325399,0.6885349622827612,1.1102230246251565e-16,0.8776196909869045
50,2.4752370274201123,0.6885349622827611,0.0,0.8776125845328938
51,2.4752369773855034,0.6885349622827609,0.0,0.877605478136427
52,2.475237029694283,0.6885349622827607,0.0,0.8775983717975037
53,2.4752370151360172,0.6885349622827606,0.0,0.8775912655161233
54,2.4752370455723343,0.6885349622827609,0.0,0.8775841592922856
55,2.4752370583372723,0.688534962282761,0.0,0.8775770531259898
56,2.4752370270051935,0.6885349622827611,0.0,0.8775699470172358
57,2.4752370505985652,0.6885349622827611,0.0,0.8775628409660228
58,2.4752369871217814,0.6885349622827609,0.0,0.8775557349723505
59,2.4752369604776883,0.6885349622827611,0.0,0.8775486290362183
60,2.4752370225917875,0.6885349622827606,0.0,0.877541523157626
61,2.4752370119898854,0.6885349622827608,0.0,0.8775344173365729
62,2.4752369707819373,0.6885349622827609,0.0,0.8775273115730586
63,2.4752370271036686,0.6885349622827609,0.0,0.8775202058670827
64,2.475237013925782,0.6885349622827607,0.0,0.8775131002186446


==> anc/data/self_test_output.txt <==
Self-tests passed: 200 random cases, 86 NPT references.
Smallest improvement among NPT references: 0.023151246 nats
v,r,Gaussian_REE_and_Gaussian_Rains_bits,b
1.0,0.3,0.567326783905,1.259312812443
1.0,0.5,1.059118722630,1.563795798825
1.0,1.0,2.392627501990,2.660265629979
1.01,0.3,0.509530435416,1.268497882491
1.5,1.0,1.319403489668,3.286944261004
2.0,1.0,0.905499583291,3.811256658122


==> anc/data/solver_entangled_tests.json <==
[
  {
    "v": 1.2,
    "kind": "ppt",
    "exact_scalar": "SymmetricResult(value_nats=0.12693171825039207, inverse_symplectic_eigenvalue=0.7020368881970237, reference_covariance=array([[ 1.51449553,  0.        ,  0.51449553,  0.        ],\n       [ 0.        ,  1.51449553,  0.        , -0.51449553],\n       [ 0.51449553,  0.        ,  1.51449553,  0.        ],\n       [ 0.        , -0.51449553,  0.        ,  1.51449553]]))",
    "history": [
      {
        "iteration": 1,
        "bits": 0.31023978628893745,
        "inner_error_estimate_nats": 2.500316455921961e-06,
        "feasibility_margin": 0.14164946368374998,
        "newton_steps": 18,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 2,
        "bits": 0.18643471393175404,
        "inner_error_estimate_nats": 2.5007605241945607e-06,
        "feasibility_margin": 5.234209269450143e-07,
        "newton_steps": 56,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 3,
        "bits": 0.18364925830121656,
        "inner_error_estimate_nats": 2.500400482948452e-06,
        "feasibility_margin": 3.9967167525523095e-07,
        "newton_steps": 72,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 4,
        "bits": 0.18320565945968356,
        "inner_error_estimate_nats": 2.500333600873408e-06,
        "feasibility_margin": 4.0015702246209983e-07,
        "newton_steps": 72,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 5,
        "bits": 0.18313663370567201,
        "inner_error_estimate_nats": 2.503936570209348e-06,
        "feasibility_margin": 4.0038787125964287e-07,
        "newton_steps": 72,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 6,
        "bits": 0.18312599255765322,
        "inner_error_estimate_nats": 2.5025311998365e-06,
        "feasibility_margin": 4.0048480649262416e-07,
        "newton_steps": 72,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 7,
        "bits": 0.18312435770268354,
        "inner_error_estimate_nats": 1.243583968498027e-05,
        "feasibility_margin": 4.0052343636351145e-07,
        "newton_steps": 114,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 8,
        "bits": 0.18312410669457996,
        "inner_error_estimate_nats": 2.348078746574146e-05,
        "feasibility_margin": 4.0053847059626076e-07,
        "newton_steps": 113,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 9,
        "bits": 0.18312406809799195,
        "inner_error_estimate_nats": 2.5004422744325895e-06,
        "feasibility_margin": 4.005452405608269e-07,
        "newton_steps": 73,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 10,
        "bits": 0.18312406213269478,
        "inner_error_estimate_nats": 2.5037850567518223e-06,
        "feasibility_margin": 4.0054761546448603e-07,
        "newton_steps": 72,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 11,
        "bits": 0.18312406119849486,
        "inner_error_estimate_nats": 2.503107839013187e-06,
        "feasibility_margin": 4.005485445096394e-07,
        "newton_steps": 111,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 12,
        "bits": 0.18312406104741485,
        "inner_error_estimate_nats": 2.502679633452225e-06,
        "feasibility_margin": 4.005489082081759e-07,
        "newton_steps": 110,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 13,
        "bits": 0.18312406102115317,
        "inner_error_estimate_nats": 2.501618902493051e-06,
        "feasibility_margin": 4.005490505356178e-07,
        "newton_steps": 72,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 14,
        "bits": 0.18312406101365844,
        "inner_error_estimate_nats": 9.045332081353906e-05,
        "feasibility_margin": 4.0054611433193443e-07,
        "newton_steps": 113,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 15,
        "bits": 0.18312406101355144,
        "inner_error_estimate_nats": 4.452134796983117e-05,
        "feasibility_margin": 4.0054769801329935e-07,
        "newton_steps": 113,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 16,
        "bits": 0.18312406101214193,
        "inner_error_estimate_nats": 8.465973512504264e-05,
        "feasibility_margin": 4.005463407343483e-07,
        "newton_steps": 113,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 17,
        "bits": 0.18312406101411013,
        "inner_error_estimate_nats": 2.5012694225764664e-06,
        "feasibility_margin": 4.005491398927301e-07,
        "newton_steps": 72,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 18,
        "bits": 0.18312406101406078,
        "inner_error_estimate_nats": 2.5019622333264563e-06,
        "feasibility_margin": 4.0054914131540254e-07,
        "newton_steps": 72,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      }
    ],
    "reference": [
      [
        1.5144965586419206,
        0.0,
        0.5144961580927795,
        0.0
      ],
      [
        0.0,
        1.5144965586419208,
        0.0,
        -0.5144961580927795
      ],
      [
        0.5144961580927795,
        0.0,
        1.5144965586419208,
        0.0
      ],
      [
        0.0,
        -0.5144961580927795,
        0.0,
        1.514496558641921
      ]
    ],
    "certified": false
  },
  {
    "v": 1.2,
    "kind": "sep",
    "exact_scalar": "SymmetricResult(value_nats=0.12693171825039207, inverse_symplectic_eigenvalue=0.7020368881970237, reference_covariance=array([[ 1.51449553,  0.        ,  0.51449553,  0.        ],\n       [ 0.        ,  1.51449553,  0.        , -0.51449553],\n       [ 0.51449553,  0.        ,  1.51449553,  0.        ],\n       [ 0.        , -0.51449553,  0.        ,  1.51449553]]))",
    "history": [
      {
        "iteration": 1,
        "bits": 0.31024265012365054,
        "inner_error_estimate_nats": 2.5009644920273077e-06,
        "feasibility_margin": 0.07005377718035993,
        "newton_steps": 24,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 2,
        "bits": 0.1864355002582742,
        "inner_error_estimate_nats": 2.501334882368287e-06,
        "feasibility_margin": 7.851338426068111e-07,
        "newton_steps": 59,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 3,
        "bits": 0.18364985625023733,
        "inner_error_estimate_nats": 8.847151498957512e-06,
        "feasibility_margin": 5.995068962927341e-07,
        "newton_steps": 114,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 4,
        "bits": 0.18320625890425027,
        "inner_error_estimate_nats": 2.502797840369539e-06,
        "feasibility_margin": 6.002348396649815e-07,
        "newton_steps": 76,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 5,
        "bits": 0.18313723409423022,
        "inner_error_estimate_nats": 3.5744629105505733e-06,
        "feasibility_margin": 6.00581067544681e-07,
        "newton_steps": 85,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 6,
        "bits": 0.18312659337984644,
        "inner_error_estimate_nats": 2.502544656073332e-06,
        "feasibility_margin": 6.007265060392619e-07,
        "newton_steps": 75,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 7,
        "bits": 0.18312495870591458,
        "inner_error_estimate_nats": 2.5023415362187874e-06,
        "feasibility_margin": 6.007849568390178e-07,
        "newton_steps": 113,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 8,
        "bits": 0.18312470777073123,
        "inner_error_estimate_nats": 2.5028341984597646e-06,
        "feasibility_margin": 6.008080719044351e-07,
        "newton_steps": 75,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 9,
        "bits": 0.18312466920235065,
        "inner_error_estimate_nats": 2.5025068684047963e-06,
        "feasibility_margin": 6.008171554161557e-07,
        "newton_steps": 76,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 10,
        "bits": 0.18312466324836285,
        "inner_error_estimate_nats": 2.502775355117945e-06,
        "feasibility_margin": 6.008207162344625e-07,
        "newton_steps": 76,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 11,
        "bits": 0.18312466231854654,
        "inner_error_estimate_nats": 3.3094064288851766e-06,
        "feasibility_margin": 6.008220815867382e-07,
        "newton_steps": 80,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 12,
        "bits": 0.183124662169247,
        "inner_error_estimate_nats": 2.5042856867121674e-06,
        "feasibility_margin": 6.008226565712427e-07,
        "newton_steps": 113,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 13,
        "bits": 0.18312466214366763,
        "inner_error_estimate_nats": 2.5030365168306546e-06,
        "feasibility_margin": 6.008228702891749e-07,
        "newton_steps": 75,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 14,
        "bits": 0.18312466213868694,
        "inner_error_estimate_nats": 2.5037139976537147e-06,
        "feasibility_margin": 6.008229538889687e-07,
        "newton_steps": 76,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 15,
        "bits": 0.18312466213750808,
        "inner_error_estimate_nats": 2.502488058593073e-06,
        "feasibility_margin": 6.008229867515702e-07,
        "newton_steps": 75,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 16,
        "bits": 0.1831246621371666,
        "inner_error_estimate_nats": 2.5032472384379292e-06,
        "feasibility_margin": 6.008229994081127e-07,
        "newton_steps": 75,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 17,
        "bits": 0.1831246621370481,
        "inner_error_estimate_nats": 2.506654828267896e-06,
        "feasibility_margin": 6.008230045151386e-07,
        "newton_steps": 75,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      },
      {
        "iteration": 18,
        "bits": 0.1831246621369462,
        "inner_error_estimate_nats": 3.7068410951147555e-06,
        "feasibility_margin": 6.008229629927975e-07,
        "newton_steps": 77,
        "quadrature_error_bound_nats": 1.5222512648853834e-10
      }
    ],
    "reference": [
      [
        1.5144968520860278,
        0.0,
        0.5144956504399315,
        0.0
      ],
      [
        0.0,
        1.5144968520860276,
        0.0,
        -0.5144956504399314
      ],
      [
        0.5144956504399315,
        0.0,
        1.5144968520860276,
        0.0
      ],
      [
        0.0,
        -0.5144956504399314,
        0.0,
        1.5144968520860278
      ]
    ],
    "certified": false
  },
  {
    "v": 1.0,
    "kind": "ppt",
    "exact_scalar": "SymmetricResult(value_nats=0.39324096072002623, inverse_symplectic_eigenvalue=0.7940838766340242, reference_covariance=array([[ 1.29293438,  0.        ,  0.29293438,  0.        ],\n       [ 0.        ,  1.29293438,  0.        , -0.29293438],\n       [ 0.29293438,  0.        ,  1.29293438,  0.        ],\n       [ 0.        , -0.29293438,  0.        ,  1.29293438]]))",
    "history": [
      {
        "iteration": 1,
        "bits": 0.5930751583312991,
        "inner_error_estimate_nats": 3.2289307383030252e-06,
        "feasibility_margin": 9.96365281828726e-07,
        "newton_steps": 57,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 2,
        "bits": 0.5709692699089429,
        "inner_error_estimate_nats": 2.502182098049577e-06,
        "feasibility_margin": 2.574597396722633e-07,
        "newton_steps": 112,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 3,
        "bits": 0.5678021464972673,
        "inner_error_estimate_nats": 2.5065034460400584e-06,
        "feasibility_margin": 2.555180441703072e-07,
        "newton_steps": 78,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 4,
        "bits": 0.5673870556168273,
        "inner_error_estimate_nats": 2.134317049560749e-05,
        "feasibility_margin": 2.5494775994364935e-07,
        "newton_steps": 119,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 5,
        "bits": 0.5673345660907927,
        "inner_error_estimate_nats": 9.80372412412379e-05,
        "feasibility_margin": 2.547628228283769e-07,
        "newton_steps": 157,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 6,
        "bits": 0.567328014683972,
        "inner_error_estimate_nats": 2.5063559410070964e-06,
        "feasibility_margin": 2.5470163474731475e-07,
        "newton_steps": 78,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 7,
        "bits": 0.5673272002726334,
        "inner_error_estimate_nats": 2.5035014284562504e-06,
        "feasibility_margin": 2.5467991915837226e-07,
        "newton_steps": 78,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 8,
        "bits": 0.5673270989919826,
        "inner_error_estimate_nats": 2.5011006118859938e-06,
        "feasibility_margin": 2.5467231185208905e-07,
        "newton_steps": 79,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 9,
        "bits": 0.5673270863297735,
        "inner_error_estimate_nats": 2.5060668175966647e-06,
        "feasibility_margin": 2.5466963875172925e-07,
        "newton_steps": 80,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 10,
        "bits": 0.5673270847209656,
        "inner_error_estimate_nats": 2.5106331216110423e-06,
        "feasibility_margin": 2.54668698418995e-07,
        "newton_steps": 116,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 11,
        "bits": 0.567327084507468,
        "inner_error_estimate_nats": 2.5087711342243957e-06,
        "feasibility_margin": 2.5466836781062874e-07,
        "newton_steps": 78,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 12,
        "bits": 0.5673270844758778,
        "inner_error_estimate_nats": 1.1305776893871271e-05,
        "feasibility_margin": 2.546681306321171e-07,
        "newton_steps": 120,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 13,
        "bits": 0.5673270844703557,
        "inner_error_estimate_nats": 2.506388568068815e-06,
        "feasibility_margin": 2.5466821058223177e-07,
        "newton_steps": 80,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 14,
        "bits": 0.567327084469034,
        "inner_error_estimate_nats": 2.5008211866446957e-06,
        "feasibility_margin": 2.546681968371503e-07,
        "newton_steps": 80,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 15,
        "bits": 0.5673270844686563,
        "inner_error_estimate_nats": 2.5021917676614407e-06,
        "feasibility_margin": 2.5466819141353736e-07,
        "newton_steps": 79,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 16,
        "bits": 0.5673270844685336,
        "inner_error_estimate_nats": 2.50155521385849e-06,
        "feasibility_margin": 2.54668189571806e-07,
        "newton_steps": 78,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 17,
        "bits": 0.5673270844684833,
        "inner_error_estimate_nats": 2.5043116094472562e-06,
        "feasibility_margin": 2.546681884019613e-07,
        "newton_steps": 78,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      },
      {
        "iteration": 18,
        "bits": 0.5673270844684535,
        "inner_error_estimate_nats": 3.513089355941626e-06,
        "feasibility_margin": 2.5466817453480203e-07,
        "newton_steps": 90,
        "quadrature_error_bound_nats": 1.2685427207378194e-10
      }
    ],
    "reference": [
      [
        1.2929352985927896,
        0.0,
        0.292935043924615,
        0.0
      ],
      [
        0.0,
        1.2929352985927896,
        0.0,
        -0.29293504392461506
      ],
      [
        0.292935043924615,
        0.0,
        1.2929352985927896,
        0.0
      ],
      [
        0.0,
        -0.29293504392461506,
        0.0,
        1.2929352985927896
      ]
    ],
    "certified": false
  }
]

==> anc/data/strict_replacement_checks.json <==
{
  "random_ordered_references": 100,
  "minimum_strict_noise_improvement_nats": 0.003627570487616638,
  "vacuum_reference_to_thermal_strict_margin_nats": 0.2876820724517809,
  "NPT_reference_checks": [
    {
      "v": 1.0,
      "r": 0.15,
      "negativity_penalty_nats": 0.3000000000000006,
      "replacement_relative_entropy_nats": 0.18483602515052278,
      "strict_improvement_nats": 0.11516397484947782
    },
    {
      "v": 1.0,
      "r": 0.3,
      "negativity_penalty_nats": 0.6000000000000001,
      "replacement_relative_entropy_nats": 0.40876699392466276,
      "strict_improvement_nats": 0.19123300607533733
    },
    {
      "v": 1.0,
      "r": 0.7,
      "negativity_penalty_nats": 1.4000000000000015,
      "replacement_relative_entropy_nats": 1.0980912710397561,
      "strict_improvement_nats": 0.30190872896024534
    },
    {
      "v": 1.01,
      "r": 0.3,
      "negativity_penalty_nats": 0.5900496691468338,
      "replacement_relative_entropy_nats": 0.3676213916544424,
      "strict_improvement_nats": 0.22242827749239136
    },
    {
      "v": 1.5,
      "r": 1.0,
      "negativity_penalty_nats": 1.5945348918918198,
      "replacement_relative_entropy_nats": 0.9148853373195607,
      "strict_improvement_nats": 0.6796495545722592
    }
  ]
}


==> anc/data/strict_replacement_run.txt <==
{
  "random_ordered_references": 100,
  "minimum_strict_noise_improvement_nats": 0.003627570487616638,
  "vacuum_reference_to_thermal_strict_margin_nats": 0.2876820724517809,
  "NPT_reference_checks": [
    {
      "v": 1.0,
      "r": 0.15,
      "negativity_penalty_nats": 0.3000000000000006,
      "replacement_relative_entropy_nats": 0.18483602515052278,
      "strict_improvement_nats": 0.11516397484947782
    },
    {
      "v": 1.0,
      "r": 0.3,
      "negativity_penalty_nats": 0.6000000000000001,
      "replacement_relative_entropy_nats": 0.40876699392466276,
      "strict_improvement_nats": 0.19123300607533733
    },
    {
      "v": 1.0,
      "r": 0.7,
      "negativity_penalty_nats": 1.4000000000000015,
      "replacement_relative_entropy_nats": 1.0980912710397561,
      "strict_improvement_nats": 0.30190872896024534
    },
    {
      "v": 1.01,
      "r": 0.3,
      "negativity_penalty_nats": 0.5900496691468338,
      "replacement_relative_entropy_nats": 0.3676213916544424,
      "strict_improvement_nats": 0.22242827749239136
    },
    {
      "v": 1.5,
      "r": 1.0,
      "negativity_penalty_nats": 1.5945348918918198,
      "replacement_relative_entropy_nats": 0.9148853373195607,
      "strict_improvement_nats": 0.6796495545722592
    }
  ]
}


==> anc/data/symmetric_values.csv <==
v,r,gaussian_value_bits,optimal_b
1.0,0.3,0.5673267839051935,1.2593128124434618
1.0,0.5,1.0591187226304957,1.5637957988252111
1.0,1.0,2.3926275019897707,2.660265629978724
1.01,0.3,0.5095304354157805,1.2684978824905981
1.5,1.0,1.3194034896678335,3.286944261004277
2.0,1.0,0.9054995832906735,3.811256658122135


==> anc/data/table_generation.json <==
{
  "table": [
    {
      "v": 1.0,
      "r": 0.3,
      "gaussian_value_bits": 0.5673267839051935,
      "optimal_b": 1.2593128124434618
    },
    {
      "v": 1.0,
      "r": 0.5,
      "gaussian_value_bits": 1.0591187226304957,
      "optimal_b": 1.5637957988252111
    },
    {
      "v": 1.0,
      "r": 1.0,
      "gaussian_value_bits": 2.3926275019897707,
      "optimal_b": 2.660265629978724
    },
    {
      "v": 1.01,
      "r": 0.3,
      "gaussian_value_bits": 0.5095304354157805,
      "optimal_b": 1.2684978824905981
    },
    {
      "v": 1.5,
      "r": 1.0,
      "gaussian_value_bits": 1.3194034896678335,
      "optimal_b": 3.286944261004277
    },
    {
      "v": 2.0,
      "r": 1.0,
      "gaussian_value_bits": 0.9054995832906735,
      "optimal_b": 3.811256658122135
    }
  ],
  "unrestricted_upper_bits": 0.4579497955522016,
  "figure_points": 81
}


==> anc/data/thermal_references.json <==
[[[3.042640487867518, 0.0, 0.870106244359205, 0.0], [0.0, 3.042640487867518, 0.0, -0.870106244359205], [0.870106244359205, 0.0, 1.370640533107594, 0.0], [0.0, -0.870106244359205, 0.0, 1.370640533107594]], [[3.058173729863429, 0.0, 0.9618566598320748, 0.0], [0.0, 3.058173729863429, 0.0, -0.9618566598320748], [0.9618566598320748, 0.0, 1.4495095445184256, 0.0], [0.0, -0.9618566598320748, 0.0, 1.4495095445184256]], [[3.072201169307734, 0.0, 1.044880823408172, 0.0], [0.0, 3.072201169307734, 0.0, -1.044880823408172], [1.044880823408172, 0.0, 1.5268679852953515, 0.0], [0.0, -1.044880823408172, 0.0, 1.5268679852953515]], [[3.085060410727415, 0.0, 1.1213461380693848, 0.0], [0.0, 3.085060410727415, 0.0, -1.1213461380693848], [1.1213461380693848, 0.0, 1.6030605601577819, 0.0], [0.0, -1.1213461380693848, 0.0, 1.6030605601577819]], [[3.096981189350001, 0.0, 1.1926493645041383, 0.0], [0.0, 3.096981189350001, 0.0, -1.1926493645041383], [1.1926493645041383, 0.0, 1.6783146502280668, 0.0], [0.0, -1.1926493645041383, 0.0, 1.6783146502280668]], [[3.10812304495444, 0.0, 1.2597511581104097, 0.0], [0.0, 3.10812304495444, 0.0, -1.2597511581104097], [1.2597511581104097, 0.0, 1.7527898130175024, 0.0], [0.0, -1.2597511581104097, 0.0, 1.7527898130175024]], [[3.1186037349288074, 0.0, 1.3233462716692341, 0.0], [0.0, 3.1186037349288074, 0.0, -1.3233462716692341], [1.3233462716692341, 0.0, 1.8266038217551346, 0.0], [0.0, -1.3233462716692341, 0.0, 1.8266038217551346]], [[3.128510964316586, 0.0, 1.3839548668108563, 0.0], [0.0, 3.128510964316586, 0.0, -1.3839548668108563], [1.3839548668108563, 0.0, 1.899845813083971, 0.0], [0.0, -1.3839548668108563, 0.0, 1.899845813083971]], [[3.1379223860254415, 0.0, 1.4419848274788163, 0.0], [0.0, 3.1379223860254415, 0.0, -1.4419848274788163], [1.4419848274788163, 0.0, 1.9725895002943084, 0.0], [0.0, -1.4419848274788163, 0.0, 1.9725895002943084]], [[3.1468900396266144, 0.0, 1.4977528709039896, 0.0], [0.0, 3.1468900396266144, 0.0, -1.4977528709039896], [1.4977528709039896, 0.0, 2.0448901711642713, 0.0], [0.0, -1.4977528709039896, 0.0, 2.0448901711642713]], [[3.1554615237455788, 0.0, 1.5515179073070402, 0.0], [0.0, 3.1554615237455788, 0.0, -1.5515179073070402], [1.5515179073070402, 0.0, 2.1167949160557717, 0.0], [0.0, -1.5515179073070402, 0.0, 2.1167949160557717]], [[3.16367629017162, 0.0, 1.6034928526545529, 0.0], [0.0, 3.16367629017162, 0.0, -1.6034928526545529], [1.6034928526545529, 0.0, 2.188343196684635, 0.0], [0.0, -1.6034928526545529, 0.0, 2.188343196684635]], [[3.1715676933070003, 0.0, 1.6538548876269923, 0.0], [0.0, 3.1715676933070003, 0.0, -1.6538548876269923], [1.6538548876269923, 0.0, 2.259567769555673, 0.0], [0.0, -1.6538548876269923, 0.0, 2.259567769555673]], [[3.179163926149052, 0.0, 1.7027542742907902, 0.0], [0.0, 3.179163926149052, 0.0, -1.7027542742907902], [1.7027542742907902, 0.0, 2.330497805193805, 0.0], [0.0, -1.7027542742907902, 0.0, 2.330497805193805]], [[3.186489421773817, 0.0, 1.7503182359209586, 0.0], [0.0, 3.186489421773817, 0.0, -1.7503182359209586], [1.7503182359209586, 0.0, 2.4011568564553305, 0.0], [0.0, -1.7503182359209586, 0.0, 2.4011568564553305]], [[3.193565455403089, 0.0, 1.7966566721766906, 0.0], [0.0, 3.193565455403089, 0.0, -1.7966566721766906], [1.7966566721766906, 0.0, 2.471565812234481, 0.0], [0.0, -1.7966566721766906, 0.0, 2.471565812234481]], [[3.2004106188783643, 0.0, 1.8418656293475268, 0.0], [0.0, 3.2004106188783643, 0.0, -1.8418656293475268], [1.8418656293475268, 0.0, 2.541743943730886, 0.0], [0.0, -1.8418656293475268, 0.0, 2.541743943730886]], [[3.2070413948035643, 0.0, 1.8860287819231258, 0.0], [0.0, 3.2070413948035643, 0.0, -1.8860287819231258], [1.8860287819231258, 0.0, 2.6117075732014774, 0.0], [0.0, -1.8860287819231258, 0.0, 2.6117075732014774]], [[3.2134721394480046, 0.0, 1.929220321048459, 0.0], [0.0, 3.2134721394480046, 0.0, -1.929220321048459], [1.929220321048459, 0.0, 2.6814721812820337, 0.0], [0.0, -1.929220321048459, 0.0, 2.6814721812820337]], [[3.2197162965852115, 0.0, 1.971505192952307, 0.0], [0.0, 3.2197162965852115, 0.0, -1.971505192952307], [1.971505192952307, 0.0, 2.7510496843076795, 0.0], [0.0, -1.971505192952307, 0.0, 2.7510496843076795]], [[3.2257852662760365, 0.0, 2.012941875497878, 0.0], [0.0, 3.2257852662760365, 0.0, -2.012941875497878], [2.012941875497878, 0.0, 2.8204522534935723, 0.0], [0.0, -2.012941875497878, 0.0, 2.8204522534935723]], [[3.231680564376174, 0.0, 2.0535764574968267, 0.0], [0.0, 3.231680564376174, 0.0, -2.0535764574968267], [2.0535764574968267, 0.0, 2.889686704624593, 0.0], [0.0, -2.0535764574968267, 0.0, 2.889686704624593]], [[3.2374397669988206, 0.0, 2.093474707995096, 0.0], [0.0, 3.2374397669988206, 0.0, -2.093474707995096], [2.093474707995096, 0.0, 2.9587732627797028, 0.0], [0.0, -2.093474707995096, 0.0, 2.9587732627797028]], [[3.2430457321061725, 0.0, 2.1326621331788314, 0.0], [0.0, 3.2430457321061725, 0.0, -2.1326621331788314], [2.1326621331788314, 0.0, 3.027711055450736, 0.0], [0.0, -2.1326621331788314, 0.0, 3.027711055450736]], [[3.248509965329032, 0.0, 2.171179700228439, 0.0], [0.0, 3.248509965329032, 0.0, -2.171179700228439], [2.171179700228439, 0.0, 3.096509347439142, 0.0], [0.0, -2.171179700228439, 0.0, 3.096509347439142]]]

==> anc/data/thermal_state_comparison.csv <==
eta,gaussian_upper,preparation_upper,entanglement_lower,key_lower
1.199999999999999956e-01,3.305241263683447034e-02,2.710432529288780978e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.533333333333333215e-01,5.976456446377867437e-02,5.015531731907546531e-02,5.478945406468900427e-06,5.478945406468900427e-06
1.866666666666666474e-01,9.039999960439469573e-02,7.720131919300776691e-02,8.795155557787621081e-05,8.795155557787621081e-05
2.200000000000000011e-01,1.241515310303448749e-01,1.075068679984390041e-01,3.796564294413630838e-04,1.778986181758313023e-03
2.533333333333332993e-01,1.605873518993398696e-01,1.406570650279654888e-01,1.667041270888591775e-02,2.663717185783864849e-02
2.866666666666666252e-01,1.994727871082240811e-01,1.764149426060919179e-01,6.250144699370219215e-02,6.568111695361955604e-02
3.200000000000000067e-01,2.406897238430721064e-01,2.146533577714287988e-01,1.098863238693996713e-01,1.107991644359174188e-01
3.533333333333333326e-01,2.841963846042614983e-01,2.553195337820386990e-01,1.589382171207931460e-01,1.591643021310253925e-01
3.866666666666666585e-01,3.300060459214755326e-01,2.984156736532012077e-01,2.097836578535690055e-01,2.098299471279998496e-01
4.199999999999999845e-01,3.781756435184523979e-01,3.439883011159292625e-01,2.625648154855804162e-01,2.625722936555967557e-01
4.533333333333333104e-01,4.288000818412710524e-01,3.921228166921588709e-01,3.174423087159441437e-01,3.174432115691263601e-01
4.866666666666666363e-01,4.820102260561489604e-01,4.429415267778280541e-01,3.745987076057331056e-01,3.745987837711761692e-01
5.200000000000000178e-01,5.379736208653629337e-01,4.966043124874882642e-01,4.342429503009754832e-01,4.342429544177182077e-01
5.533333333333333437e-01,5.968975818314156134e-01,5.533116388997284529e-01,4.966159905060303359e-01,4.966159906329761231e-01
5.866666666666666696e-01,6.590347180846917174e-01,6.133099883349607540e-01,5.619981325508844883e-01,5.619981325513794257e-01
6.199999999999999956e-01,7.246913180971646939e-01,6.769001601668832580e-01,6.307187308335668874e-01,6.307187308335803211e-01
6.533333333333333215e-01,7.942394742310906475e-01,7.444493171625535810e-01,7.031692851825477319e-01,7.031692851825688262e-01
6.866666666666666474e-01,8.681344693245897082e-01,8.164083028430644262e-01,7.798215572799711559e-01,7.798215572799961359e-01
7.199999999999999734e-01,9.469400189848582450e-01,8.933368233735320407e-01,8.612533700719484653e-01,8.612533700719728902e-01
7.533333333333332993e-01,1.031365890504951865e+00,9.759410141560609375e-01,9.481866578218949293e-01,9.481866578219193542e-01
7.866666666666666252e-01,1.122326159776560139e+00,1.065131651564010573e+00,1.041546060816621377e+00,1.041546060816669339e+00
8.199999999999999512e-01,1.221034243401716735e+00,1.162119146066847630e+00,1.142554225111852118e+00,1.142554225111879429e+00
8.533333333333332771e-01,1.329169162316835129e+00,1.268579772237020231e+00,1.252898280429132427e+00,1.252898280429153965e+00
8.866666666666666030e-01,1.449196064292292307e+00,1.386976162068242591e+00,1.375050535676034968e+00,1.375050535676036301e+00
9.200000000000000400e-01,1.585079030371782993e+00,1.521270086263418753e+00,1.512981426525008333e+00,1.512981426525033868e+00


==> anc/data/three_mode_predecessor.csv <==
noise,operational_upper
0.000000000000000000e+00,1.063278278424361067e+00
7.857142857142857678e-03,9.385385852064274115e-01
1.571428571428571536e-02,8.556931381882005860e-01
2.357142857142857303e-02,7.885275774501436796e-01
3.142857142857143071e-02,7.312342773174254074e-01
3.928571428571428492e-02,6.810238524642024949e-01
4.714285714285714607e-02,6.362543076546520737e-01
5.500000000000000722e-02,5.958487826520444397e-01
6.285714285714286143e-02,5.590507906867472343e-01
7.071428571428571563e-02,5.253026272287932841e-01
7.857142857142856984e-02,4.941780288006919486e-01
8.642857142857143793e-02,4.653418856684148341e-01
9.428571428571429214e-02,4.385247017021999261e-01
1.021428571428571463e-01,4.135056521142649322e-01
1.100000000000000144e-01,3.901009256466930752e-01
1.178571428571428686e-01,3.681554563075316588e-01
1.257142857142857229e-01,3.475369073739810188e-01
1.335714285714285909e-01,3.281311972098037710e-01
1.414285714285714313e-01,3.098391078272184629e-01
1.492857142857142994e-01,2.925736708430974886e-01
1.571428571428571397e-01,2.762581225560574172e-01
1.650000000000000078e-01,2.608242829168634369e-01
1.728571428571428759e-01,2.462112551274904249e-01
1.807142857142857162e-01,2.323643711488097008e-01
1.885714285714285843e-01,2.192343281951798506e-01
1.964285714285714524e-01,2.067764752679999152e-01
2.042857142857142927e-01,1.949502188007434800e-01
2.121428571428571608e-01,1.837185237774650037e-01
2.200000000000000011e-01,1.730474920602327327e-01


==> anc/data/time_sharing_witnesses.json <==
{
  "channel_2": {
    "entanglement_lower": [
      [
        [
          0,
          1.0
        ]
      ],
      [
        [
          1,
          1.0000000000000002
        ]
      ],
      [
        [
          1,
          0.5677544680485979
        ],
        [
          3,
          0.4322455319514021
        ]
      ],
      [
        [
          3,
          1.0
        ]
      ],
      [
        [
          4,
          0.9999999999999993
        ]
      ],
      [
        [
          4,
          0.7524005956741195
        ],
        [
          7,
          0.24759940432588146
        ]
      ],
      [
        [
          4,
          0.42717879995640956
        ],
        [
          7,
          0.5728212000435913
        ]
      ],
      [
        [
          7,
          1.0
        ]
      ],
      [
        [
          8,
          0.9999999999999993
        ]
      ],
      [
        [
          9,
          1.0
        ]
      ],
      [
        [
          10,
          1.0
        ]
      ],
      [
        [
          11,
          1.0
        ]
      ],
      [
        [
          12,
          1.0
        ]
      ],
      [
        [
          13,
          0.9999999999999999
        ]
      ],
      [
        [
          13,
          0.8413942010063601
        ],
        [
          18,
          0.15860579899364524
        ]
      ],
      [
        [
          13,
          0.6330654980339232
        ],
        [
          18,
          0.36693450196606864
        ]
      ],
      [
        [
          13,
          0.4980344743195511
        ],
        [
          18,
          0.5019655256804908
        ]
      ],
      [
        [
          13,
          0.35942576507622825
        ],
        [
          18,
          0.6405742349238231
        ]
      ],
      [
        [
          18,
          1.0
        ]
      ],
      [
        [
          19,
          0.9999999999997042
        ]
      ],
      [
        [
          20,
          0.9999999999999976
        ]
      ],
      [
        [
          21,
          1.0
        ]
      ],
      [
        [
          22,
          1.0000000000000033
        ]
      ],
      [
        [
          23,
          0.9999999999999999
        ]
      ],
      [
        [
          24,
          1.0
        ]
      ],
      [
        [
          25,
          0.9999999999999994
        ]
      ],
      [
        [
          26,
          1.0
        ]
      ],
      [
        [
          27,
          1.0
        ]
      ],
      [
        [
          28,
          1.0
        ]
      ],
      [
        [
          29,
          0.9999999999999998
        ]
      ],
      [
        [
          30,
          1.0000000000000082
        ]
      ],
      [
        [
          31,
          1.000000000000001
        ]
      ],
      [
        [
          32,
          0.9999999999999994
        ]
      ],
      [
        [
          33,
          0.9999999999999996
        ]
      ]
    ],
    "key_lower": [
      [
        [
          0,
          1.0
        ]
      ],
      [
        [
          1,
          1.0000000000000004
        ]
      ],
      [
        [
          1,
          0.5677544680485951
        ],
        [
          3,
          0.43224553195140486
        ]
      ],
      [
        [
          3,
          1.0
        ]
      ],
      [
        [
          4,
          1.0
        ]
      ],
      [
        [
          4,
          0.9241924545196947
        ],
        [
          10,
          0.07580754548030501
        ]
      ],
      [
        [
          4,
          0.8246192502255199
        ],
        [
          10,
          0.17538074977447995
        ]
      ],
      [
        [
          4,
          0.6938298551779607
        ],
        [
          10,
          0.30617014482203925
        ]
      ],
      [
        [
          4,
          0.5220379963323858
        ],
        [
          10,
          0.47796200366761404
        ]
      ],
      [
        [
          4,
          0.29638940490885113
        ],
        [
          10,
          0.7036105950911488
        ]
      ],
      [
        [
          10,
          1.0
        ]
      ],
      [
        [
          11,
          1.0
        ]
      ],
      [
        [
          12,
          1.0
        ]
      ],
      [
        [
          13,
          0.9999999999999999
        ]
      ],
      [
        [
          14,
          1.0
        ]
      ],
      [
        [
          14,
          0.7524005956741225
        ],
        [
          18,
          0.24759940432587982
        ]
      ],
      [
        [
          14,
          0.5919157438021851
        ],
        [
          18,
          0.40808425619782746
        ]
      ],
      [
        [
          14,
          0.42717879995647307
        ],
        [
          18,
          0.5728212000435802
        ]
      ],
      [
        [
          18,
          1.0
        ]
      ],
      [
        [
          19,
          0.999999999999998
        ]
      ],
      [
        [
          20,
          1.0000000000000027
        ]
      ],
      [
        [
          21,
          1.0
        ]
      ],
      [
        [
          22,
          1.0000000000000038
        ]
      ],
      [
        [
          23,
          1.0
        ]
      ],
      [
        [
          24,
          1.0000000000000018
        ]
      ],
      [
        [
          25,
          1.0
        ]
      ],
      [
        [
          26,
          1.0
        ]
      ],
      [
        [
          27,
          1.0000000000000009
        ]
      ],
      [
        [
          28,
          1.0
        ]
      ],
      [
        [
          29,
          1.0
        ]
      ],
      [
        [
          30,
          1.0
        ]
      ],
      [
        [
          31,
          1.0
        ]
      ],
      [
        [
          32,
          0.9999999999999999
        ]
      ],
      [
        [
          33,
          1.0000000000000004
        ]
      ]
    ]
  },
  "channel_3": {
    "entanglement_lower": [
      [
        [
          0,
          1.0
        ]
      ],
      [
        [
          1,
          1.0
        ]
      ],
      [
        [
          1,
          0.5677544680485984
        ],
        [
          3,
          0.4322455319514017
        ]
      ],
      [
        [
          3,
          0.9999999999999991
        ]
      ],
      [
        [
          4,
          0.9999999999999991
        ]
      ],
      [
        [
          4,
          0.567754468048601
        ],
        [
          6,
          0.43224553195139936
        ]
      ],
      [
        [
          6,
          1.0
        ]
      ],
      [
        [
          6,
          0.5677544680486001
        ],
        [
          8,
          0.43224553195140003
        ]
      ],
      [
        [
          8,
          0.9999999999999993
        ]
      ],
      [
        [
          9,
          1.0
        ]
      ],
      [
        [
          10,
          1.0
        ]
      ],
      [
        [
          11,
          1.0
        ]
      ],
      [
        [
          12,
          1.0
        ]
      ],
      [
        [
          13,
          0.9999999999999999
        ]
      ],
      [
        [
          14,
          1.0
        ]
      ],
      [
        [
          15,
          1.0
        ]
      ],
      [
        [
          16,
          1.0
        ]
      ],
      [
        [
          16,
          0.9128384703172946
        ],
        [
          21,
          0.08716152968272305
        ]
      ],
      [
        [
          16,
          0.6868202088208436
        ],
        [
          21,
          0.31317979117906225
        ]
      ],
      [
        [
          16,
          0.38994524230398686
        ],
        [
          21,
          0.6100547576958684
        ]
      ],
      [
        [
          16,
          0.36620993427547355
        ],
        [
          21,
          0.6337900657244323
        ]
      ],
      [
        [
          21,
          1.0000000000000002
        ]
      ],
      [
        [
          22,
          1.0
        ]
      ],
      [
        [
          23,
          1.0
        ]
      ],
      [
        [
          24,
          0.9999999999999992
        ]
      ],
      [
        [
          25,
          1.0000000000000002
        ]
      ],
      [
        [
          26,
          1.0
        ]
      ],
      [
        [
          27,
          1.0
        ]
      ],
      [
        [
          28,
          1.0
        ]
      ],
      [
        [
          29,
          1.0
        ]
      ],
      [
        [
          30,
          1.0000000000000002
        ]
      ],
      [
        [
          31,
          1.000000000000001
        ]
      ],
      [
        [
          32,
          1.0000000000000002
        ]
      ],
      [
        [
          33,
          0.9999999999999996
        ]
      ]
    ],
    "key_lower": [
      [
        [
          0,
          1.0
        ]
      ],
      [
        [
          1,
          1.0000000000000004
        ]
      ],
      [
        [
          1,
          0.5677544680485951
        ],
        [
          3,
          0.43224553195140486
        ]
      ],
      [
        [
          3,
          1.0
        ]
      ],
      [
        [
          4,
          1.0
        ]
      ],
      [
        [
          4,
          0.9241924545196947
        ],
        [
          10,
          0.07580754548030501
        ]
      ],
      [
        [
          4,
          0.8246192502255199
        ],
        [
          10,
          0.17538074977447995
        ]
      ],
      [
        [
          4,
          0.6938298551779607
        ],
        [
          10,
          0.30617014482203925
        ]
      ],
      [
        [
          4,
          0.5220379963323858
        ],
        [
          10,
          0.47796200366761404
        ]
      ],
      [
        [
          4,
          0.29638940490885113
        ],
        [
          10,
          0.7036105950911488
        ]
      ],
      [
        [
          10,
          1.0
        ]
      ],
      [
        [
          11,
          1.0
        ]
      ],
      [
        [
          12,
          1.0
        ]
      ],
      [
        [
          13,
          0.9999999999999999
        ]
      ],
      [
        [
          14,
          1.0
        ]
      ],
      [
        [
          15,
          1.0
        ]
      ],
      [
        [
          16,
          1.0
        ]
      ],
      [
        [
          17,
          1.0000000000000004
        ]
      ],
      [
        [
          18,
          0.9999999999999997
        ]
      ],
      [
        [
          18,
          0.7524005956740977
        ],
        [
          22,
          0.247599404325888
        ]
      ],
      [
        [
          18,
          0.7326048944794302
        ],
        [
          22,
          0.26739510552060947
        ]
      ],
      [
        [
          18,
          0.42717879995667596
        ],
        [
          22,
          0.5728212000434982
        ]
      ],
      [
        [
          22,
          1.0000000000000007
        ]
      ],
      [
        [
          23,
          0.9999999999999976
        ]
      ],
      [
        [
          24,
          1.0
        ]
      ],
      [
        [
          25,
          1.0
        ]
      ],
      [
        [
          26,
          1.0
        ]
      ],
      [
        [
          27,
          0.9999999999999988
        ]
      ],
      [
        [
          28,
          1.0
        ]
      ],
      [
        [
          29,
          0.9999999999999999
        ]
      ],
      [
        [
          30,
          1.0000000000000122
        ]
      ],
      [
        [
          31,
          0.9999999999999992
        ]
      ],
      [
        [
          32,
          1.0
        ]
      ],
      [
        [
          33,
          1.0
        ]
      ]
    ]
  }
}

==> anc/data/verification_summary.json <==
{
  "environment": {
    "python": "3.13.5",
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "mpmath": "1.3.0"
  },
  "runs": [
    {
      "script": "gaussian_entanglement.py",
      "return_code": 0,
      "stdout": "data/self_test_output.txt",
      "stderr_nonempty": false
    },
    {
      "script": "geometry_checks.py",
      "return_code": 0,
      "stdout": "data/geometry_run.txt",
      "stderr_nonempty": false
    },
    {
      "script": "boundary_and_geometry_checks.py",
      "return_code": 0,
      "stdout": "data/boundary_run.txt",
      "stderr_nonempty": false
    },
    {
      "script": "strict_replacement_checks.py",
      "return_code": 0,
      "stdout": "data/strict_replacement_run.txt",
      "stderr_nonempty": false
    },
    {
      "script": "faithful_gap_check.py",
      "return_code": 0,
      "stdout": "data/interval_run.txt",
      "stderr_nonempty": false
    },
    {
      "script": "generate_paper_data.py",
      "return_code": 0,
      "stdout": "data/table_generation.json",
      "stderr_nonempty": false
    },
    {
      "script": "operational_checks.py",
      "return_code": 0,
      "stdout": "data/operational_checks_run.txt",
      "stderr_nonempty": false
    },
    {
      "script": "revision_identity_checks.py",
      "return_code": 0,
      "stdout": "data/revision_identity_checks_run.txt",
      "stderr_nonempty": false
    },
    {
      "script": "runtime_checks.py",
      "return_code": 0,
      "stdout": "data/runtime_checks_run.txt",
      "stderr_nonempty": false
    }
  ],
  "scope": "Numerical consistency and scalar interval checks; not formal proof verification."
}

